Topological Analysis of Temporal Hypergraphs

In this work we study the topological properties of temporal hypergraphs. Hypergraphs provide a higher dimensional generalization of a graph that is capable of capturing multi-way connections. As such, they have become an integral part of network science. A common use of hypergraphs is to model events as hyperedges in which the event can involve many elements as nodes. This provides a more complete picture of the event, which is not limited by the standard dyadic connections of a graph. However, a common attribution to events is temporal information as an interval for when the event occurred. Consequently, a temporal hypergraph is born, which accurately captures both the temporal information of events and their multi-way connections. Common tools for studying these temporal hypergraphs typically capture changes in the underlying dynamics with summary statistics of snapshots sampled in a sliding window procedure. However, these tools do not characterize the evolution of hypergraph structure over time, nor do they provide insight on persistent components which are influential to the underlying system. To alleviate this need, we leverage zigzag persistence from the field of Topological Data Analysis (TDA) to study the change in topological structure of time-evolving hypergraphs. We apply our pipeline to both a cyber security and social network dataset and show how the topological structure of their temporal hypergraphs change and can be used to understand the underlying dynamics.

==> THG_zigzag_manuscript (1)/figures/minimal_toy_example_ZZ-clean_indices.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "d4a6b628",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.gridspec as gridspec\n",
    "import networkx as nx\n",
    "import hypernetx as hnx\n",
    "import numpy as np\n",
    "import dionysus as dio\n",
    "import HGZZ\n",
    "\n",
    "from matplotlib import rc\n",
    "\n",
    "np.random.seed(42)\n",
    "\n",
    "from matplotlib import rc\n",
    "rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "89f4f0a2",
   "metadata": {},
   "source": [
    "# Forming a HG from a basic story\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "3a5f9742",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{0: 'E1', 1: 'E2', 2: 'E3', 3: 'E4', 4: 'E5'}\n",
      "{0: ('A', 'C'), 1: ('D', 'D'), 2: ('A', 'B'), 3: ('C', 'A', 'B'), 4: ('B', 'C', 'D')}\n"
     ]
    }
   ],
   "source": [
    "\n",
    "#this is currently how I am adding attributes to a hypergraph, but \n",
    "#I will need to change this depending on how it is defined later by HNX.\n",
    "#specifically, I am making a dictionary of edges with attributes as another dictionary within the dictionary. meta.\n",
    "\n",
    "DynHG = {0: [('A', 'C'),        {\"time_stamps\": [[1, 7]], 'name': 'E1'}],\n",
    "         1: [('D', 'D'),        {\"time_stamps\": [[0, 0], [7,8]], 'name': 'E2'}],\n",
    "         2: [('A', 'B'),        {\"time_stamps\": [[0, 1], [3,5]], 'name': 'E3'}],\n",
    "         3: [('C', 'A', 'B'),   {\"time_stamps\": [[2, 3]], 'name': 'E4'}],\n",
    "         4: [('B', 'C', 'D'),   {\"time_stamps\": [[4, 10]], 'name': 'E5'}]\n",
    "         }\n",
    "\n",
    "#get the edges ignoring the attributes.\n",
    "num_of_edges = len(DynHG)\n",
    "HG_edges = {i: DynHG[i][0] for i in range(len(DynHG))}\n",
    "attributes = {i: DynHG[i][1] for i in range(len(DynHG))}\n",
    "edge_names = {i: DynHG[i][1]['name'] for i in range(len(DynHG))}\n",
    "interval_info = [DynHG[i][1]['time_stamps'] for i in range(len(DynHG))]\n",
    "print(edge_names)\n",
    "\n",
    "#define positions for plotting hypergraph.\n",
    "pos = {'A': (0.0, 0.5),\n",
    "       'B': (0.5, 1.0),\n",
    "       'C': (0.5, 0.0),\n",
    "       'D': (1.0, 0.5)}\n",
    "\n",
    "H = hnx.Hypergraph(HG_edges)\n",
    "print(HG_edges)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "73c5da55",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Draw the hypergraph! For more on using all of the parameters\n",
    "# of the draw function see the Visualization tutorial\n",
    "plt.figure(figsize = (3,3))\n",
    "TextSize =18\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "edges = np.sort([item for sublist in list(H.s_components(edges=True)) for item in sublist])\n",
    "hnx.draw(H, pos, with_color = True, \n",
    "         edges_kwargs = {'edgecolors': np.array(colors)[edges]}, \n",
    "         with_node_labels = True, \n",
    "         with_edge_labels = True,\n",
    "         edge_labels_kwargs = {'fontsize': TextSize},\n",
    "         node_labels_kwargs = {'fontsize': TextSize},\n",
    "         edge_labels = edge_names)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/example_temporal_HG.png', dpi = 600)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "3b5fa336",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 A\n",
      "1 C\n",
      "2 D\n",
      "3 B\n"
     ]
    }
   ],
   "source": [
    "nodes = []\n",
    "H_full = H\n",
    "for i, node in enumerate(H_full.nodes()):\n",
    "    nodes.append([i, node])\n",
    "    print(i, node)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "45fc9aed",
   "metadata": {},
   "source": [
    "### Dual"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f01d0016",
   "metadata": {},
   "outputs": [],
   "source": [
    "HG_dual = H_full.dual()\n",
    "np.random.seed(40)\n",
    "plt.figure(figsize = (3,3))\n",
    "hnx.draw(HG_dual, node_labels = edge_names)\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/example_temporal_HG_dual.png', dpi = 600)\n",
    "plt.show()\n",
    "\n",
    "nodes_dual = []\n",
    "for i, node in enumerate(HG_dual.nodes()):\n",
    "    dual_node_name = edge_names[int(str(node))]\n",
    "    nodes_dual.append(dual_node_name)\n",
    "    "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "641d4258",
   "metadata": {},
   "source": [
    "### Linegraph of THG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fce02ea2",
   "metadata": {},
   "outputs": [],
   "source": [
    "import hypernetx.algorithms.hypergraph_modularity as hmod\n",
    "import networkx as nx\n",
    "import igraph as ig\n",
    "LG = hmod.two_section(HG_dual)\n",
    "LG = LG.to_networkx()\n",
    "\n",
    "\n",
    "node_names = {key: DynHG[key][1]['name'] for key in DynHG}\n",
    "np.random.seed(41)\n",
    "plt.figure(figsize = (5,5))\n",
    "nx.draw(LG, with_labels = True, labels=node_names, node_size = 3500, \n",
    "        font_size = 14, node_color = 'lightblue', width = 2)\n",
    "plt.xlim(-1.2,1.2)\n",
    "plt.ylim(-1.2,1.2)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9c81893f",
   "metadata": {},
   "source": [
    "# Get hypergraphs at each window"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "629c0233",
   "metadata": {},
   "outputs": [],
   "source": [
    "edge_times = HGZZ.get_edges_times(DynHG)\n",
    "print(edge_times)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "09d2fcc8",
   "metadata": {},
   "source": [
    "Get times of interest"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "529a99e2",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "\n",
    "all_times = [item for sublist in edge_times for item in sublist]\n",
    "all_times = [item for sublist in all_times for item in sublist]\n",
    "ts = np.sort(np.unique(all_times))\n",
    "ts_range = ts[-1] - ts[0]\n",
    "ts = np.append(ts, ts[-1]+0.05*ts_range) #add one more time at end equivalent to infinite time.\n",
    "\n",
    "\n",
    "#ts_shift = np.append(ts[1:], 0) - ts\n",
    "#windows = np.array([ts, ts+ts_shift]).T\n",
    "window_width = 2\n",
    "ts_xticks = np.arange(min(ts), max(ts), 1)\n",
    "ts = np.arange(min(ts), max(ts), window_width)\n",
    "ts = ts[:-1]\n",
    "print(ts)\n",
    "print(ts_xticks)\n",
    "shift = 2\n",
    "windows = np.array([ts, ts+shift]).T\n",
    "unions = True\n",
    "if unions == True:\n",
    "    windows_all = []\n",
    "    for i, window in enumerate(windows):\n",
    "        windows_all.append(list(window))\n",
    "        if i < len(windows)-1:\n",
    "            windows_all.append(list([window[0], windows[i+1][1]]))\n",
    "windows = list(windows_all)\n",
    "print('windows:')\n",
    "print(windows)\n",
    "# or get HGs based on defined windows\n",
    "HGs = HGZZ.get_HGs_at_windows(edge_times, windows, HG_edges, toplex = False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "93338b05",
   "metadata": {},
   "outputs": [],
   "source": [
    "TextSize = 18\n",
    "LW = 3\n",
    "plt.figure(figsize=(15,3.5))\n",
    "x_positions = 1*len(HGs) + 1\n",
    "ts_range = max(ts) - min(ts)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "\n",
    "infinity_ratio = 1.2\n",
    "for i in range(len(edge_times)):\n",
    "    edge_num = i\n",
    "    time_ranges = edge_times[i]\n",
    "    for j, t in enumerate(time_ranges):\n",
    "        print(time_ranges[j])\n",
    "        plt.plot([time_ranges[j][0], time_ranges[j][1]], [edge_num, edge_num], \n",
    "                 color = colors[i], linewidth = LW)\n",
    "        plt.plot([time_ranges[j][0], time_ranges[j][1]], [edge_num, edge_num], 'ko')\n",
    "        \n",
    "plt.grid()\n",
    "plt.xlabel('Time', fontsize = TextSize)\n",
    "plt.ylabel('Edge', fontsize = TextSize)\n",
    "ts_pos = list(ts_xticks)\n",
    "ts_pos.append(ts_xticks[-1] + window_width)\n",
    "ts_pos = np.array(ts_pos)\n",
    "ts_labels = (ts_pos.astype(int)).astype(str)\n",
    "plt.xticks(ts_pos, ts_labels, fontsize = TextSize, rotation=0)\n",
    "y_labels = [edge_names[i] for i in range(len(edge_names))]\n",
    "plt.yticks(np.arange(len(edge_names)), y_labels, fontsize = TextSize)\n",
    "plt.xlim(min(windows[0])-0.05*ts_range, max(windows[-1])+0.05*ts_range)\n",
    "plt.ylim(-0.5, num_of_edges-0.5)\n",
    "\n",
    "plt.subplots_adjust(wspace= 0.5)\n",
    "#plt.subplots_adjust(hspace= 0.3)\n",
    "plt.savefig('figures/HG_intervals_minimal_example.png', dpi = 500, bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ac2529a7",
   "metadata": {},
   "outputs": [],
   "source": [
    "def check_if_in(point, interval):\n",
    "    if point >= interval[0] and point <= interval[1]:\n",
    "        return True\n",
    "    else:\n",
    "        return False\n",
    "    \n",
    "t_crit_points = np.arange(min(windows[0]), max(windows[-1])+1, 1)\n",
    "trace = []\n",
    "for t_crit_point in t_crit_points:\n",
    "    count = 0\n",
    "    for i, intervals in enumerate(interval_info):\n",
    "        for interval in intervals:\n",
    "            if check_if_in(t_crit_point, interval) == True:\n",
    "                count += 1\n",
    "    trace.append(count)\n",
    "print(trace)\n",
    "\n",
    "    \n",
    "\n",
    "plt.figure(figsize=(8, 2.0))\n",
    "plt.plot(t_crit_points, trace, 'ko')\n",
    "plt.plot(t_crit_points, trace, 'k')\n",
    "plt.xlabel('Time', fontsize = TextSize)\n",
    "plt.ylabel('Trace', fontsize = TextSize)\n",
    "plt.xticks(ts_pos, ts_labels, fontsize = TextSize, rotation=0)\n",
    "plt.yticks([0, 1, 2, 3], [0, 1, 2, 3], fontsize = TextSize, rotation=0)\n",
    "plt.ylim(0, 3.5)\n",
    "plt.xlim(-0.3, 10.3)\n",
    "plt.grid()\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/minimal_example_trace.png', dpi = 400)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b3a4f9cd",
   "metadata": {},
   "outputs": [],
   "source": [
    "TextSize = 18\n",
    "LW = 3\n",
    "plt.figure(figsize=(8,4))\n",
    "gs = gridspec.GridSpec(2, 1)\n",
    "\n",
    "x_positions = 1*len(HGs) + 1\n",
    "ts_range = max(ts) - min(ts)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "\n",
    "\n",
    "\n",
    "ax = plt.subplot(gs[0, 0]) \n",
    "infinity_ratio = 1.2\n",
    "for i in range(len(edge_times)):\n",
    "    edge_num = i\n",
    "    time_ranges = edge_times[i]\n",
    "    for j, t in enumerate(time_ranges):\n",
    "        print(time_ranges[j])\n",
    "        plt.plot([time_ranges[j][0], time_ranges[j][1]], [edge_num, edge_num], \n",
    "                 color = colors[i], linewidth = LW)\n",
    "        plt.plot([time_ranges[j][0], time_ranges[j][1]], [edge_num, edge_num], 'ko')\n",
    "plt.grid()\n",
    "plt.ylabel('Edge', fontsize = TextSize)\n",
    "ts_pos = list(ts_xticks)\n",
    "ts_pos.append(ts_xticks[-1] + window_width)\n",
    "ts_pos = np.array(ts_pos)\n",
    "ts_labels = (ts_pos.astype(int)).astype(str)\n",
    "plt.xticks(ts_pos, ['']*len(ts_pos), fontsize = TextSize, rotation=0)\n",
    "y_labels = [edge_names[i] for i in range(len(edge_names))]\n",
    "plt.yticks(np.arange(len(edge_names)), y_labels, fontsize = TextSize)\n",
    "plt.xlim(-0.3, 10.3)\n",
    "plt.ylim(-0.5, num_of_edges-0.5)\n",
    "\n",
    "\n",
    "ax = plt.subplot(gs[1, 0]) \n",
    "plt.plot(t_crit_points, trace, 'ko')\n",
    "plt.plot(t_crit_points, trace, 'k')\n",
    "plt.xlabel('Time', fontsize = TextSize)\n",
    "plt.ylabel('Trace', fontsize = TextSize)\n",
    "plt.xticks(ts_pos, ts_labels, fontsize = TextSize, rotation=0)\n",
    "plt.yticks([0, 1, 2, 3], [0, 1, 2, 3], fontsize = TextSize, rotation=0)\n",
    "plt.ylim(0, 3.5)\n",
    "plt.xlim(-0.3, 10.3)\n",
    "plt.grid()\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.subplots_adjust(wspace= 0.5)\n",
    "#plt.subplots_adjust(hspace= 0.3)\n",
    "plt.savefig('figures/HG_intervals_and_trace_minimal_example.png', dpi = 500, bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e0ef7fef",
   "metadata": {},
   "outputs": [],
   "source": [
    "TextSize = 18\n",
    "plt.figure(figsize=(int(1.5*len(HGs)),4))\n",
    "x_positions = 1*len(HGs) + 1\n",
    "gs = gridspec.GridSpec(2, x_positions)\n",
    "ts_range = max(ts) - min(ts)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "for i in range(len(HGs)):\n",
    "    H_i = HGs[i]\n",
    "    edges = []\n",
    "    if len(H_i) > 0:\n",
    "        edges = np.sort([item for sublist in list(H_i.s_components(edges=True)) for item in sublist])\n",
    "        \n",
    "    y_pos = 1\n",
    "    if i%2 == 1: y_pos = 0\n",
    "    x_pos = i\n",
    "    \n",
    "    ax = plt.subplot(gs[y_pos, x_pos]) #plot time series\n",
    "    x = i/2\n",
    "    if i%2 == 0: x = int(x)\n",
    "    plt.title('$W_{'+str(x)+'}$: ['+str(int(windows[i][0]))+'-'+str(int(windows[i][1]))+']', \n",
    "              fontsize = TextSize, y = 0.82)\n",
    "    \n",
    "    hnx.draw(H_i, pos, with_color = True, \n",
    "             edges_kwargs = {'edgecolors': np.array(colors)[edges]}, \n",
    "             with_node_labels = False, \n",
    "             with_edge_labels = False)\n",
    "    if i == 1:\n",
    "        plt.xlim(-0.15, 1.1)\n",
    "        plt.ylim(-0.3, 1.5)\n",
    "    else:\n",
    "        plt.xlim(-0.15, 1.1)\n",
    "        plt.ylim(-0.15, 1.3)\n",
    "    \n",
    "    if y_pos == 1:\n",
    "        if x_pos != 0:\n",
    "            ax.arrow(x = 0.25, y = 1.95, dx = -0.3, dy = 0.3, clip_on = False, width = 0.03)\n",
    "        if x_pos != len(HGs)-1:\n",
    "            ax.arrow(x = 0.75, y = 1.95, dx = 0.3, dy = 0.3, clip_on = False, width = 0.03)\n",
    "\n",
    "plt.subplots_adjust(wspace= -0.15)\n",
    "#plt.subplots_adjust(hspace= 0.3)\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/THG_snapshots_minimal_example.png', dpi = 400)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7b31b4d2",
   "metadata": {},
   "outputs": [],
   "source": [
    "TextSize = 18\n",
    "plt.figure(figsize=(int(1.5*len(HGs)),4))\n",
    "x_positions = 1*len(HGs) \n",
    "gs = gridspec.GridSpec(2, x_positions)\n",
    "ts_range = max(ts) - min(ts)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "for i in range(len(HGs)):\n",
    "    H_i = HGs[i]\n",
    "    edges = []\n",
    "    if len(H_i) > 0:\n",
    "        edges = np.sort([item for sublist in list(H_i.s_components(edges=True)) for item in sublist])\n",
    "        \n",
    "    y_pos = 1\n",
    "    if i%2 == 1: y_pos = 0\n",
    "    x_pos = i\n",
    "    \n",
    "    ax = plt.subplot(gs[y_pos, x_pos]) #plot time series\n",
    "    x = int(i/2)\n",
    "    if i%2 == 0: \n",
    "        title = ' $K_{'+str(x)+'}$'\n",
    "    else:\n",
    "        x = x+1\n",
    "        title = '$K_{'+str(x-1)+','+str(x)+'}$'\n",
    "    plt.title(title,fontsize = TextSize+3)\n",
    "    \n",
    "    \n",
    "    hnx.draw(H_i, pos, with_color = True, \n",
    "             edges_kwargs = {'edgecolors': np.array(colors)[edges]}, \n",
    "             with_node_labels = False, \n",
    "             with_edge_labels = False)\n",
    "\n",
    "    plt.xlim(-0.1, 1.1)\n",
    "    plt.ylim(-0.1, 1.1)\n",
    "    \n",
    "    ax = plt.subplot(gs[y_pos-1, x_pos]) #plot time series\n",
    "    if y_pos == 1:\n",
    "        y_base = -0.5\n",
    "        if x_pos != 0:\n",
    "            ax.arrow(x = 0.25, y = y_base, \n",
    "                     dx = -0.3, dy = 0.3, clip_on = False, width = 0.03)\n",
    "        if x_pos != len(HGs)-1:\n",
    "            ax.arrow(x = 0.75, y = y_base, \n",
    "                     dx = 0.3, dy = 0.3, clip_on = False, width = 0.03)\n",
    "    plt.axis('off')\n",
    "    plt.xlim(-0.1, 1.1)\n",
    "    plt.ylim(-0.1, 1.1)\n",
    "    \n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/H_THG_snapshots_minimal_example.png', dpi = 400)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ef018047",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "854ad9df",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1, 7]\n",
      "[0, 0]\n",
      "[7, 8]\n",
      "[0, 1]\n",
      "[3, 5]\n",
      "[2, 3]\n",
      "[4, 10]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 11 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "TextSize = 18\n",
    "plt.figure(figsize=(int(1.2*len(HGs)),6))\n",
    "delta_pos = 1\n",
    "x_positions = 1*len(HGs) + 1 + delta_pos\n",
    "gs = gridspec.GridSpec(4, x_positions)\n",
    "ts_range = max(ts) - min(ts)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "ax = plt.subplot(gs[0, 1]) #plot time series\n",
    "plt.axis('off')\n",
    "\n",
    "for i in range(len(HGs)):\n",
    "    H_i = HGs[i]\n",
    "    edges = []\n",
    "    if len(H_i) > 0:\n",
    "        edges = np.sort([item for sublist in list(H_i.s_components(edges=True)) for item in sublist])\n",
    "\n",
    "    y_pos = 1\n",
    "    if i%2 == 1: y_pos = 0\n",
    "    x_pos = i\n",
    "\n",
    "    ax = plt.subplot(gs[y_pos, x_pos+delta_pos]) #plot time series\n",
    "    x = i/2\n",
    "    if i%2 == 0: x = int(x)\n",
    "    plt.title('$W_{'+str(x)+'}$: '+str(int(windows[i][0]))+'-'+str(int(windows[i][1])), \n",
    "              fontsize = TextSize, y = 0.82)\n",
    "\n",
    "    hnx.draw(H_i, pos, with_color = True, \n",
    "             edges_kwargs = {'edgecolors': np.array(colors)[edges]}, \n",
    "             with_node_labels = False, \n",
    "             with_edge_labels = False)\n",
    "    if i == 1:\n",
    "        plt.xlim(-0.15, 1.1)\n",
    "        plt.ylim(-0.15, 1.3)\n",
    "    else:\n",
    "        plt.xlim(-0.15, 1.1)\n",
    "        plt.ylim(-0.15, 1.3)\n",
    "\n",
    "    if y_pos == 1:\n",
    "        if x_pos != 0:\n",
    "            ax.arrow(x = 0.25, y = 1.95, dx = -0.2, dy = 0.2, clip_on = False, width = 0.03)\n",
    "        if x_pos != len(HGs)-1:\n",
    "            ax.arrow(x = 0.75, y = 1.95, dx = 0.2, dy = 0.2, clip_on = False, width = 0.03)\n",
    "\n",
    "\n",
    "TextSize = 18\n",
    "LW = 3\n",
    "ax = plt.subplot(gs[2:4, 0:x_positions]) #plot time series\n",
    "x_positions = 1*len(HGs) + 1\n",
    "ts_range = max(ts) - min(ts)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "\n",
    "infinity_ratio = 1.2\n",
    "for i in range(len(edge_times)):\n",
    "    edge_num = i\n",
    "    time_ranges = edge_times[i]\n",
    "    for j, t in enumerate(time_ranges):\n",
    "        print(time_ranges[j])\n",
    "        plt.plot([time_ranges[j][0], time_ranges[j][1]], [edge_num, edge_num], \n",
    "                 color = colors[i], linewidth = LW)\n",
    "        plt.plot([time_ranges[j][0], time_ranges[j][1]], [edge_num, edge_num], 'ko')\n",
    "plt.grid()\n",
    "plt.xlabel('Time', fontsize = TextSize)\n",
    "plt.ylabel('Edge', fontsize = TextSize)\n",
    "plt.xticks(ts_pos, ts_labels, fontsize = TextSize, rotation=0)\n",
    "y_labels = [edge_names[i] for i in range(len(edge_names))]\n",
    "plt.yticks(np.arange(len(edge_names)), y_labels, fontsize = TextSize)\n",
    "plt.xlim(min(windows[0])-0.05*ts_range, max(windows[-1])+0.05*ts_range)\n",
    "\n",
    "plt.ylim(-0.5, num_of_edges-0.5)\n",
    "\n",
    "plt.subplots_adjust(wspace= -0.15)\n",
    "plt.subplots_adjust(hspace= -0.10)\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/THG_snapshots_with_intervals.png', dpi = 400)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "378cbd80",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[4.0, 6.0]\n",
      "[Entity(0,['A', 'C'],{'weight': 1.0}), Entity(2,['A', 'B'],{'weight': 1.0}), Entity(4,['D', 'B', 'C'],{'weight': 1.0})]\n",
      "{0: 'E1', 1: 'E2', 2: 'E3', 3: 'E4', 4: 'E5'}\n",
      "[1, 7]\n",
      "[0, 0]\n",
      "[7, 8]\n",
      "[0, 1]\n",
      "[3, 5]\n",
      "[2, 3]\n",
      "[4, 10]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/yv/3wvbvz090f9dmdt4jkh6ljcw0000gn/T/ipykernel_52910/364026706.py:62: UserWarning: Tight layout not applied. tight_layout cannot make axes width small enough to accommodate all axes decorations\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "TextSize = 18\n",
    "plt.figure(figsize=(int(1.2*len(HGs)),6))\n",
    "delta_pos = 20\n",
    "x_positions = 1*len(HGs) + 1 + delta_pos\n",
    "gs = gridspec.GridSpec(6, x_positions)\n",
    "ts_range = max(ts) - min(ts)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "ax = plt.subplot(gs[0, 1]) #plot time series\n",
    "plt.axis('off')\n",
    "\n",
    "i = 4\n",
    "H_i = HGs[i]\n",
    "edges = []\n",
    "if len(H_i) > 0:\n",
    "    edges = np.sort([item for sublist in list(H_i.s_components(edges=True)) for item in sublist])\n",
    "x_pos = i\n",
    "print(windows[i])\n",
    "edge_names = {key: DynHG[key][1]['name'] for key in DynHG}\n",
    "print(list(H_i.edges()))\n",
    "print(edge_names)\n",
    "ax = plt.subplot(gs[0:4, x_pos+9: x_pos+20]) #plot time series\n",
    "hnx.draw(H_i, pos, with_color = True, \n",
    "         edges_kwargs = {'edgecolors': np.array(colors)[edges]}, \n",
    "         with_node_labels = True, \n",
    "         with_edge_labels = True,\n",
    "         edge_labels_kwargs = {'fontsize': TextSize},\n",
    "         node_labels_kwargs = {'fontsize': TextSize},\n",
    "         edge_labels = edge_names)\n",
    "\n",
    "    \n",
    "\n",
    "TextSize = 18\n",
    "LW = 3\n",
    "ax = plt.subplot(gs[4:6, 3:x_positions]) #plot time series\n",
    "plt.fill_between(windows[i], [-0.5, -0.5], [len(H.edges)+1.5, len(H.edges)+1.5], \n",
    "                alpha = 0.1, color = 'red')\n",
    "x_positions = 1*len(HGs) + 1\n",
    "ts_range = max(ts) - min(ts)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "\n",
    "infinity_ratio = 1.2\n",
    "for i in range(len(edge_times)):\n",
    "    edge_num = i\n",
    "    time_ranges = edge_times[i]\n",
    "    for j, t in enumerate(time_ranges):\n",
    "        print(time_ranges[j])\n",
    "        plt.plot([time_ranges[j][0], time_ranges[j][1]], [edge_num, edge_num], \n",
    "                 color = colors[i], linewidth = LW)\n",
    "        plt.plot([time_ranges[j][0], time_ranges[j][1]], [edge_num, edge_num], 'ko')\n",
    "plt.grid()\n",
    "plt.xlabel('Time', fontsize = TextSize)\n",
    "plt.ylabel('Edge', fontsize = TextSize)\n",
    "plt.xticks(ts_pos, ts_labels, fontsize = TextSize, rotation=0)\n",
    "y_labels = [edge_names[i] for i in range(len(edge_names))]\n",
    "plt.yticks(np.arange(len(edge_names)), y_labels, fontsize = TextSize)\n",
    "plt.xlim(min(windows[0])-0.05*ts_range, max(windows[-1])+0.05*ts_range)\n",
    "plt.ylim(-0.5, num_of_edges-0.5)\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/THG_window_snapshot_with_intervals.png', dpi = 400)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "af12c17f",
   "metadata": {},
   "source": [
    "# Forming ABS from HGs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "82059a68",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{0: 'A', 1: 'B', 2: 'C', 3: 'D'}\n"
     ]
    }
   ],
   "source": [
    "MD = 3\n",
    "S, S_dict = HGZZ.ASC_from_HG(H, max_dim = MD)\n",
    "print(S_dict[0])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "57ea2bd5",
   "metadata": {},
   "source": [
    "# Run zigzag filtration on simplicial complex with time indices\n",
    "\n",
    "First need to get list of time indices for where simplices appear and disappear.\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "7608658c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0]\n",
      "\n",
      "[[0.0, 2.0], [0.0, 4.0], [2.0, 4.0], [2.0, 6.0], [4.0, 6.0], [4.0, 8.0], [6.0, 8.0], [6.0, 10.0], [8.0, 10.0]]\n",
      "\n",
      "[0, 1, 2] ----- [0.0, 2.0]\n",
      "[0] ----- [0.0, 4.0]\n",
      "[1] ----- [0.0]\n",
      "[2] ----- [0.0]\n",
      "[0, 1] ----- [0.0, 3.0]\n",
      "[0, 2] ----- [0.0, 4.0]\n",
      "[1, 2] ----- [0.0]\n",
      "[1, 2, 3] ----- [0.5]\n",
      "[3] ----- [0.0]\n",
      "[1, 3] ----- [0.5]\n",
      "[2, 3] ----- [0.5]\n"
     ]
    }
   ],
   "source": [
    "ts_all = []\n",
    "for i, window in enumerate(windows):\n",
    "    #ts_all.append(np.mean(window))\n",
    "    ts_all.append(i/2)\n",
    "print(ts_all)\n",
    "print('')\n",
    "\n",
    "T = HGZZ.get_simplex_times(HGs, S, S_dict, np.array(ts_all), max_dim = MD)\n",
    "\n",
    "print(windows)\n",
    "print('')\n",
    "for i in range(len(S)):\n",
    "    print(S[i], '-----', T[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "2b638991",
   "metadata": {},
   "outputs": [],
   "source": [
    "f = dio.Filtration(S)\n",
    "zz, dgms, cells = dio.zigzag_homology_persistence(f, T)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "da37ff61",
   "metadata": {},
   "outputs": [],
   "source": [
    "draw_zigzag_module = True\n",
    "if draw_zigzag_module == True:\n",
    "    Ss = []\n",
    "    S_dicts = []\n",
    "    for HG_i in HGs:\n",
    "        S_i, S_dict_i = HGZZ.ASC_from_HG(HG_i, max_dim = MD)\n",
    "        Ss.append(S_i)\n",
    "        S_dicts.append(S_dict_i)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "2ec3baef",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 1\n",
      "[[1], [0], [2], [3], [0, 2], [0, 3], [2, 3], [0, 2, 3]]\n",
      "1 0\n",
      "[[0], [1], [2], [3], [0, 1], [0, 2], [1, 2], [1, 3], [2, 3], [0, 1, 2], [1, 2, 3]]\n",
      "2 1\n",
      "[[0], [1], [2], [3], [0, 1], [0, 2], [1, 2], [1, 3], [2, 3], [0, 1, 2], [1, 2, 3]]\n",
      "3 0\n",
      "[[0], [1], [2], [3], [0, 1], [0, 2], [1, 2], [1, 3], [2, 3], [0, 1, 2], [1, 2, 3]]\n",
      "4 1\n",
      "[[0], [2], [1], [3], [0, 2], [0, 1], [1, 2], [1, 3], [2, 3], [1, 2, 3]]\n",
      "5 0\n",
      "[[0], [2], [1], [3], [0, 2], [0, 1], [1, 2], [1, 3], [2, 3], [1, 2, 3]]\n",
      "6 1\n",
      "[[0], [2], [1], [3], [0, 2], [1, 2], [1, 3], [2, 3], [1, 2, 3]]\n",
      "7 0\n",
      "[[0], [2], [1], [3], [0, 2], [1, 2], [1, 3], [2, 3], [1, 2, 3]]\n",
      "8 1\n",
      "[[0], [1], [2], [0, 1], [0, 2], [1, 2], [0, 1, 2]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x288 with 18 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "TextSize = 18\n",
    "plt.figure(figsize=(int(1.4*len(HGs)),4))\n",
    "x_positions = 1*len(HGs)\n",
    "gs = gridspec.GridSpec(2, x_positions)\n",
    "for i, S_i in enumerate(Ss):\n",
    "    y_pos = 1\n",
    "    if i%2 == 1: y_pos = 0\n",
    "    x_pos = i\n",
    "    \n",
    "    print(x_pos, y_pos)\n",
    "    ax = plt.subplot(gs[y_pos, x_pos]) #plot time series\n",
    "    \n",
    "    S_i.sort(key=len)\n",
    "    S_dict_i = S_dicts[i]\n",
    "    print(S_i)\n",
    "    for s in S_i:\n",
    "        if len(s) == 1: #draw point\n",
    "            node = S_dict_i[0][s[0]]\n",
    "            point = pos[node]\n",
    "            plt.plot(point[0], point[1], 'ko')\n",
    "        if len(s) == 2: #draw line\n",
    "            edge = tuple(s)\n",
    "            line = []\n",
    "            for s_i in edge:\n",
    "                line.append(pos[S_dict_i[0][s_i]])\n",
    "            line = np.array(line).T\n",
    "            plt.plot(line[0], line[1], 'k')\n",
    "            #plt.plot(point[0], point[1], 'ko')\n",
    "        if len(s) == 3: #draw face\n",
    "            face = tuple(s)\n",
    "            tri = []\n",
    "            for s_i in face:\n",
    "                tri.append(pos[S_dict_i[0][s_i]])\n",
    "            tri = np.array(tri).T\n",
    "            plt.fill(tri[0], tri[1], color = 'r', alpha = 0.3)\n",
    "    plt.axis('off')\n",
    "    x = int(i/2)\n",
    "    if i%2 == 0: \n",
    "        title = ' $K_{'+str(x)+'}$'\n",
    "    else:\n",
    "        x = x+1\n",
    "        title = '$K_{'+str(x-1)+','+str(x)+'}$'\n",
    "    plt.title(title,fontsize = TextSize+7, y = 0.9)\n",
    "    plt.xlim(-0.06, 1.06)\n",
    "    plt.ylim(-0.1, 1.2)\n",
    "    \n",
    "    ax = plt.subplot(gs[y_pos-1, x_pos]) #plot time series\n",
    "    if y_pos == 1:\n",
    "        y_base = -0.5\n",
    "        if x_pos != 0:\n",
    "            ax.arrow(x = 0.25, y = y_base, \n",
    "                     dx = -0.3, dy = 0.3, clip_on = False, width = 0.03)\n",
    "        if x_pos != len(HGs)-1:\n",
    "            ax.arrow(x = 0.75, y = y_base, \n",
    "                     dx = 0.3, dy = 0.3, clip_on = False, width = 0.03)\n",
    "    plt.axis('off')\n",
    "    plt.xlim(-0.1, 1.1)\n",
    "    plt.ylim(-0.1, 1.1)\n",
    "    \n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/K_THG_snapshots_minimal_example.png', dpi = 400)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "53cfea1f",
   "metadata": {},
   "source": [
    "# Plot resulting ZZ persistence"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "0ff88e8e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Dimension: 0\n",
      "(0,0.5)\n",
      "(0,inf)\n",
      "Dimension: 1\n",
      "(2,3)\n"
     ]
    }
   ],
   "source": [
    "for i,dgm in enumerate(dgms):\n",
    "    print(\"Dimension:\", i)\n",
    "    for j, p in enumerate(dgm):\n",
    "        print(p)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "918009cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "def plot_barcode(dgms, x_locs, x_vals, fontsize = 18, dimensions = [0,1], save = None):\n",
    "    ts_xticks = np.copy(x_locs)\n",
    "    max_val = np.max(np.array(x_locs).astype(float))\n",
    "    plt.figure(figsize=(5.5, 3.4))\n",
    "    gs = gridspec.GridSpec(len(dimensions), 1)\n",
    "    for i,dgm in enumerate(dgms):\n",
    "        ax = plt.subplot(gs[i, 0]) #plot time series\n",
    "        label = r\"$D_\" + str(i) +\"$\"\n",
    "        plt.ylabel(label, fontsize = fontsize)\n",
    "        line_styles = ['g', 'b', 'r', 'c']\n",
    "        for j, p in enumerate(dgm):\n",
    "            #this is really stupid but the dionysus point p is not a subsctiptable object.\n",
    "            pair = (str(p)[1:-1]).split(\",\")\n",
    "            pair = [float(pair[0]), float(pair[1])]\n",
    "            if pair[1] == np.inf: pair[1] = max_val\n",
    "            plt.plot(pair, [j, j], line_styles[i])\n",
    "            print(pair)\n",
    "        plt.yticks([])\n",
    "        if i == len(dimensions)-1:\n",
    "            plt.xticks(x_locs, x_vals, fontsize = fontsize, rotation=0)\n",
    "            #plt.xticks(ts_pos, ts_labels, fontsize = TextSize, rotation=0)\n",
    "        else:\n",
    "            plt.xticks(x_locs, ['']*len(x_locs), fontsize = fontsize, rotation=0)\n",
    "            #plt.xticks(ts_pos, labels = ['']*len(ts_pos), fontsize = TextSize, rotation=0)\n",
    "        ts_range = max(np.array(x_locs).astype(float)) - min(np.array(x_locs).astype(float))\n",
    "        r = 0.039\n",
    "        plt.xlim(min(np.array(ts).astype(float))-r*ts_range, \n",
    "                 max_val+r*ts_range)\n",
    "        plt.grid()\n",
    "        plt.ylim(-0.5, j+0.5)\n",
    "        plt.plot([max_val, max_val], [-10,10], 'r--')\n",
    "        \n",
    "        #plt.plot([max_val, max_val], [-1,j+1], 'r:')\n",
    "\n",
    "    plt.xlabel('Index', fontsize = fontsize)\n",
    "    plt.subplots_adjust(hspace= 0.1)\n",
    "    plt.tight_layout()\n",
    "    if save != None:\n",
    "        plt.savefig(save, dpi = 400)\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "27ba107d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['0', '0,1', '1', '1,2', '2', '2,3', '3', '3,4', '4', '$\\\\infty$']\n",
      "[0.0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5]\n",
      "[0.0, 0.5]\n",
      "[0.0, 4.5]\n",
      "[2.0, 3.0]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 396x244.8 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x_labels = []\n",
    "x_locations = []\n",
    "for t in ts_all:\n",
    "    if t%1 == 0:\n",
    "        x_locations.append(t)\n",
    "        x_labels.append(str(int(t)))\n",
    "    else:\n",
    "        x_locations.append(t)\n",
    "        x_labels.append(str(int(t)) + ',' + str(int(t+1)))\n",
    "x_locations.append(t+0.5)\n",
    "x_labels.append(r'$\\infty$')\n",
    "print(x_labels)\n",
    "print(x_locations)\n",
    "\n",
    "\n",
    "plot_barcode(dgms, x_locations, x_labels, fontsize = TextSize + 4, \n",
    "             save = 'figures/bar_code_example_minimal.png')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dc42597b",
   "metadata": {},
   "source": [
    "# Make GIF"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "0316f9e6",
   "metadata": {},
   "outputs": [],
   "source": [
    "make_gif = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "a1f66fa6",
   "metadata": {},
   "outputs": [],
   "source": [
    "if make_gif == True:\n",
    "\n",
    "    for frame in range(len(windows)):\n",
    "\n",
    "        TextSize = 18\n",
    "        plt.figure(figsize=(int(1.2*len(HGs)),8))\n",
    "        delta_pos = 1\n",
    "        x_positions = 1*len(HGs) + 1 + delta_pos\n",
    "        gs = gridspec.GridSpec(4, x_positions)\n",
    "        ts_range = max(ts) - min(ts)\n",
    "        import random\n",
    "        colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "        ax = plt.subplot(gs[0, 1]) #plot time series\n",
    "        plt.axis('off')\n",
    "\n",
    "        for i in range(frame+1):\n",
    "            H_i = HGs[i]\n",
    "            edges = []\n",
    "            if len(H_i) > 0:\n",
    "                edges = np.sort([item for sublist in list(H_i.s_components(edges=True)) for item in sublist])\n",
    "\n",
    "            y_pos = 1\n",
    "            if i%2 == 1: y_pos = 0\n",
    "            x_pos = i\n",
    "\n",
    "            ax = plt.subplot(gs[y_pos, x_pos+delta_pos]) #plot time series\n",
    "            x = i/2\n",
    "            if i%2 == 0: x = int(x)\n",
    "            plt.title('$W_{'+str(x)+'}$: '+str(int(windows[i][0]))+'-'+str(int(windows[i][1])), \n",
    "                      fontsize = TextSize, y = 0.82)\n",
    "\n",
    "            hnx.draw(H_i, pos, with_color = True, \n",
    "                     edges_kwargs = {'edgecolors': np.array(colors)[edges]}, \n",
    "                     with_node_labels = False, \n",
    "                     with_edge_labels = False)\n",
    "            if i == 1:\n",
    "                plt.xlim(-0.15, 1.1)\n",
    "                plt.ylim(-0.55, 1.65)\n",
    "            else:\n",
    "                plt.xlim(-0.15, 1.1)\n",
    "                plt.ylim(-0.15, 1.3)\n",
    "\n",
    "            if y_pos == 1:\n",
    "                if x_pos != 0:\n",
    "                    ax.arrow(x = 0.25, y = 1.95, dx = -0.2, dy = 0.2, clip_on = False, width = 0.03)\n",
    "                if x_pos != len(HGs)-1:\n",
    "                    ax.arrow(x = 0.75, y = 1.95, dx = 0.2, dy = 0.2, clip_on = False, width = 0.03)\n",
    "\n",
    "\n",
    "        TextSize = 18\n",
    "        LW = 3\n",
    "        ax = plt.subplot(gs[2:3, 0:x_positions]) #plot time series\n",
    "        x_positions = 1*len(HGs) + 1\n",
    "        ts_range = max(ts) - min(ts)\n",
    "        import random\n",
    "        colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "\n",
    "        infinity_ratio = 1.2\n",
    "        for i in range(len(edge_times)):\n",
    "            edge_num = i\n",
    "            time_ranges = edge_times[i]\n",
    "            for j, t in enumerate(time_ranges):\n",
    "                if j%2 == 0:\n",
    "                    if j+1 == len(time_ranges):\n",
    "                        plt.plot([t, infinity_ratio*ts_range], [edge_num, edge_num], \n",
    "                                 color = colors[i], linewidth = LW)\n",
    "                        plt.plot([t, 1.2*ts_range], [edge_num, edge_num], 'ko')\n",
    "                    else:\n",
    "                        plt.plot([time_ranges[j], time_ranges[j+1]], [edge_num, edge_num], \n",
    "                                 color = colors[i], linewidth = LW)\n",
    "                        plt.plot([time_ranges[j], time_ranges[j+1]], [edge_num, edge_num], 'ko')\n",
    "        plt.grid()\n",
    "        plt.xlabel('Time', fontsize = TextSize)\n",
    "        plt.ylabel('Edge', fontsize = TextSize)\n",
    "        plt.xticks(ts_pos, ts_labels, fontsize = TextSize, rotation=0)\n",
    "        y_labels = [edge_names[i] for i in range(len(edge_names))]\n",
    "        plt.yticks(np.arange(len(edge_names)), y_labels, fontsize = TextSize)\n",
    "        plt.xlim(min(windows[0])-0.05*ts_range, max(windows[-1])+0.05*ts_range)\n",
    "\n",
    "        if frame%2==0:\n",
    "            plt.fill_between(windows[frame], [-0.5, -0.5], [len(edges)+1.5, len(edges)+1.5], \n",
    "                             alpha = 0.1, color = 'red')\n",
    "        else:\n",
    "            plt.fill_between(windows[frame], [-0.5, -0.5], [len(edges)+1.5, len(edges)+1.5], \n",
    "                             alpha = 0.1, color = 'blue')\n",
    "\n",
    "        plt.ylim(-0.5, num_of_edges-0.5)\n",
    "\n",
    "        plt.subplots_adjust(wspace= -0.15)\n",
    "        plt.subplots_adjust(hspace= -0.10)\n",
    "        plt.savefig('frames/frame'+str(frame)+'.png', dpi = 500, bbox_inches=\"tight\")\n",
    "        plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "977e0717",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "if make_gif == True:\n",
    "\n",
    "    for frame in range(len(windows)):\n",
    "\n",
    "        TextSize = 18\n",
    "        plt.figure(figsize=(int(1.2*len(HGs)),8))\n",
    "        delta_pos = 1\n",
    "        x_positions = 1*len(HGs) + 1 + delta_pos\n",
    "        gs = gridspec.GridSpec(4, x_positions)\n",
    "        ts_range = max(ts) - min(ts)\n",
    "        import random\n",
    "        colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "        ax = plt.subplot(gs[0, 1]) #plot time series\n",
    "        plt.axis('off')\n",
    "\n",
    "        for i in range(frame+1):\n",
    "            H_i = HGs[i]\n",
    "            edges = []\n",
    "            if len(H_i) > 0:\n",
    "                edges = np.sort([item for sublist in list(H_i.s_components(edges=True)) for item in sublist])\n",
    "\n",
    "            y_pos = 1\n",
    "            if i%2 == 1: y_pos = 0\n",
    "            x_pos = i\n",
    "\n",
    "            ax = plt.subplot(gs[y_pos, x_pos+delta_pos]) #plot time series\n",
    "            x = i/2\n",
    "            if i%2 == 0: x = int(x)\n",
    "            plt.title('$W_{'+str(x)+'}$: '+str(int(windows[i][0]))+'-'+str(int(windows[i][1])), \n",
    "                      fontsize = TextSize, y = 0.82)\n",
    "\n",
    "            hnx.draw(H_i, pos, with_color = True, \n",
    "                     edges_kwargs = {'edgecolors': np.array(colors)[edges]}, \n",
    "                     with_node_labels = False, \n",
    "                     with_edge_labels = False)\n",
    "            if i == 1:\n",
    "                plt.xlim(-0.15, 1.1)\n",
    "                plt.ylim(-0.55, 1.65)\n",
    "            else:\n",
    "                plt.xlim(-0.15, 1.1)\n",
    "                plt.ylim(-0.15, 1.3)\n",
    "\n",
    "            if y_pos == 1:\n",
    "                if x_pos != 0:\n",
    "                    ax.arrow(x = 0.25, y = 1.95, dx = -0.2, dy = 0.2, clip_on = False, width = 0.03)\n",
    "                if x_pos != len(HGs)-1:\n",
    "                    ax.arrow(x = 0.75, y = 1.95, dx = 0.2, dy = 0.2, clip_on = False, width = 0.03)\n",
    "\n",
    "\n",
    "        TextSize = 18\n",
    "        LW = 3\n",
    "        ax = plt.subplot(gs[2:3, 0:x_positions]) #plot time series\n",
    "        x_positions = 1*len(HGs) + 1\n",
    "        ts_range = max(ts) - min(ts)\n",
    "        import random\n",
    "        colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "\n",
    "        infinity_ratio = 1.2\n",
    "        for i in range(len(edge_times)):\n",
    "            edge_num = i\n",
    "            time_ranges = edge_times[i]\n",
    "            for j, t in enumerate(time_ranges):\n",
    "                if j%2 == 0:\n",
    "                    if j+1 == len(time_ranges):\n",
    "                        plt.plot([t, infinity_ratio*ts_range], [edge_num, edge_num], \n",
    "                                 color = colors[i], linewidth = LW)\n",
    "                        plt.plot([t, 1.2*ts_range], [edge_num, edge_num], 'ko')\n",
    "                    else:\n",
    "                        plt.plot([time_ranges[j], time_ranges[j+1]], [edge_num, edge_num], \n",
    "                                 color = colors[i], linewidth = LW)\n",
    "                        plt.plot([time_ranges[j], time_ranges[j+1]], [edge_num, edge_num], 'ko')\n",
    "        plt.grid()\n",
    "        #plt.xlabel('Time', fontsize = TextSize)\n",
    "        plt.ylabel('Edge', fontsize = TextSize)\n",
    "        plt.xticks(ts_pos, ['']*len(ts_pos), fontsize = TextSize, rotation=0)\n",
    "        y_labels = [edge_names[i] for i in range(len(edge_names))]\n",
    "        plt.yticks(np.arange(len(edge_names)), y_labels, fontsize = TextSize)\n",
    "        plt.xlim(min(windows[0])-0.05*ts_range, max(windows[-1])+0.05*ts_range)\n",
    "        if frame%2==0:\n",
    "            plt.fill_between(windows[frame], [-0.5, -0.5], [5.5, 5.5], \n",
    "                             alpha = 0.1, color = 'red')\n",
    "        else:\n",
    "            plt.fill_between(windows[frame], [-0.5, -0.5], [5.5, 5.5], \n",
    "                             alpha = 0.1, color = 'blue')\n",
    "        plt.ylim(-0.5, num_of_edges-0.5)\n",
    "\n",
    "        plt.subplots_adjust(wspace= -0.15)\n",
    "        plt.subplots_adjust(hspace= -0.10)\n",
    "        plt.savefig('frames/frame'+str(frame)+'.png', dpi = 500, bbox_inches=\"tight\")\n",
    "        plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "df33f40f",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "if make_gif == True:\n",
    "    \n",
    "    import imageio\n",
    "    images = []\n",
    "    for i in range(7):\n",
    "        images.append(imageio.imread('frames/frame'+str(i)+'.png'))\n",
    "    imageio.mimsave('frames/THGZZ_windowing.gif', images, fps = 1)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "00f52f63",
   "metadata": {},
   "source": [
    "# Interval Graph"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "2a4ec007",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[[1, 7]], [[0, 0], [7, 8]], [[0, 1], [3, 5]], [[2, 3]], [[4, 10]]]\n"
     ]
    }
   ],
   "source": [
    "edge_times = HGZZ.get_edges_times(DynHG)\n",
    "print(edge_times)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "d54de760",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[[1, 7], inf]]\n",
      "[[[0, 0], [7, 8]]]\n",
      "[[[0, 1], [3, 5]]]\n",
      "[[[2, 3], inf]]\n",
      "[[[4, 10], inf]]\n"
     ]
    }
   ],
   "source": [
    "def get_intervals(times):\n",
    "    intervals_i = []\n",
    "    for i, time in enumerate(times):\n",
    "        if i%2 == 0:\n",
    "            if i < len(times)-1:\n",
    "                intervals_i.append([time, times[i+1]])\n",
    "            else:\n",
    "                intervals_i.append([time, np.Inf])\n",
    "    return intervals_i\n",
    "\n",
    "intervals = []\n",
    "for times in edge_times:\n",
    "    intervals.append(get_intervals(times))\n",
    "for interval_set in intervals:\n",
    "    print(interval_set)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "458ac644",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_interval_overlap_status(a, b):\n",
    "    # a and b are closed intervals\n",
    "    overlap_status = False\n",
    "    \n",
    "    overlap = max(0, min(a[1], b[1]) - max(a[0], b[0]))\n",
    "    if overlap > 0:\n",
    "        overlap_status = True\n",
    "    if a[1] == b[0] or a[0] == b[1]:\n",
    "        overlap_status = True\n",
    "    if a[0] == a[1]: #if a is point instead of interval\n",
    "        if a[0] >= b[0] and a[1] <= b[1]:\n",
    "            overlap_status = True\n",
    "    if b[0] == b[1]: #if a is point instead of interval\n",
    "        if b[0] >= a[0] and b[1] <= a[1]:\n",
    "            overlap_status = True\n",
    "            \n",
    "    return overlap_status"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "6ae60350",
   "metadata": {},
   "outputs": [
    {
     "ename": "TypeError",
     "evalue": "unsupported operand type(s) for -: 'float' and 'list'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m/var/folders/yv/3wvbvz090f9dmdt4jkh6ljcw0000gn/T/ipykernel_38310/1441147139.py\u001b[0m in \u001b[0;36m<cell line: 2>\u001b[0;34m()\u001b[0m\n\u001b[1;32m      5\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0mI_i\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mintervals_i\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m             \u001b[0;32mfor\u001b[0m \u001b[0mI_j\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mintervals_j\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 7\u001b[0;31m                 \u001b[0moverlap\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mget_interval_overlap_status\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mI_i\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mI_j\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      8\u001b[0m                 \u001b[0;32mif\u001b[0m \u001b[0moverlap\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0;32mTrue\u001b[0m \u001b[0;32mand\u001b[0m \u001b[0mi\u001b[0m \u001b[0;34m!=\u001b[0m \u001b[0mj\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      9\u001b[0m                     \u001b[0medges\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mj\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/var/folders/yv/3wvbvz090f9dmdt4jkh6ljcw0000gn/T/ipykernel_38310/1595315798.py\u001b[0m in \u001b[0;36mget_interval_overlap_status\u001b[0;34m(a, b)\u001b[0m\n\u001b[1;32m      3\u001b[0m     \u001b[0moverlap_status\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;32mFalse\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 5\u001b[0;31m     \u001b[0moverlap\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mmax\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmin\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ma\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mb\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m-\u001b[0m \u001b[0mmax\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ma\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mb\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      6\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0moverlap\u001b[0m \u001b[0;34m>\u001b[0m \u001b[0;36m0\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      7\u001b[0m         \u001b[0moverlap_status\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;32mTrue\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mTypeError\u001b[0m: unsupported operand type(s) for -: 'float' and 'list'"
     ]
    }
   ],
   "source": [
    "edges = []\n",
    "for i, intervals_i in enumerate(intervals):\n",
    "    #print(str(np.round(100*i/N,5)) + '% complete', end = '\\r', flush = True)\n",
    "    for j, intervals_j in enumerate(intervals):\n",
    "        for I_i in intervals_i:\n",
    "            for I_j in intervals_j:\n",
    "                overlap = get_interval_overlap_status(I_i, I_j)\n",
    "                if overlap == True and i != j:\n",
    "                    edges.append([i,j])\n",
    "edges = np.array(edges)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "98e98158",
   "metadata": {},
   "outputs": [],
   "source": [
    "G = nx.Graph()\n",
    "for i, edge in enumerate(edges):\n",
    "    print(str(np.round(100*i/len(edges),5)) + '% complete', end = '\\r', flush = True)\n",
    "    G.add_node(edge[0], label = DynHG[edge[0]][1]['name'], intervals = intervals[edge[0]], color = 'red')\n",
    "    G.add_node(edge[1], label = DynHG[edge[1]][1]['name'], intervals = intervals[edge[1]], color = 'red')\n",
    "    G.add_edge(edge[0], edge[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e7fca388",
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(42)\n",
    "pos = nx.spring_layout(G, k=5, iterations = 500)\n",
    "labeldict = {key: DynHG[key][1]['name'] for key in DynHG}\n",
    "colors_IG = []\n",
    "for n in list(G.nodes()):\n",
    "    colors_IG.append(colors[n])\n",
    "II = [DynHG[i][1]['time_stamps'] for i in range(len(DynHG))]\n",
    "print(II)\n",
    "plt.figure(figsize = (7,4))\n",
    "nx.draw(G, pos = pos, with_labels = False, labels=labeldict, node_size = 4000, \n",
    "        node_color = 'black', width = 0)\n",
    "nx.draw(G, pos = pos, with_labels = True, labels=labeldict, node_size = 3500, \n",
    "        font_size = 14, node_color = colors_IG, width = 5)\n",
    "\n",
    "plt.axis('off')\n",
    "axis = plt.gca()\n",
    "axis.set_xlim([1.2*x for x in axis.get_xlim()])\n",
    "axis.set_ylim([1.2*y for y in axis.get_ylim()])\n",
    "plt.savefig('figures/interval_graph_minimal_example.png', dpi = 300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cbdba713",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "72e71d31",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d1422104",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figures/minimal_toy_example_ZZ-clean_indices.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "d4a6b628",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.gridspec as gridspec\n",
    "import networkx as nx\n",
    "import hypernetx as hnx\n",
    "import numpy as np\n",
    "import dionysus as dio\n",
    "import HGZZ\n",
    "\n",
    "from matplotlib import rc\n",
    "\n",
    "np.random.seed(42)\n",
    "\n",
    "from matplotlib import rc\n",
    "rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "89f4f0a2",
   "metadata": {},
   "source": [
    "# Forming a HG from a basic story\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "3a5f9742",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{0: 'E1', 1: 'E2', 2: 'E3', 3: 'E4', 4: 'E5'}\n",
      "{0: ('A', 'C'), 1: ('D', 'D'), 2: ('A', 'B'), 3: ('C', 'A', 'B'), 4: ('B', 'C', 'D')}\n"
     ]
    }
   ],
   "source": [
    "\n",
    "#this is currently how I am adding attributes to a hypergraph, but \n",
    "#I will need to change this depending on how it is defined later by HNX.\n",
    "#specifically, I am making a dictionary of edges with attributes as another dictionary within the dictionary. meta.\n",
    "\n",
    "DynHG = {0: [('A', 'C'),        {\"time_stamps\": [[1, 7]], 'name': 'E1'}],\n",
    "         1: [('D', 'D'),        {\"time_stamps\": [[0, 0], [7,8]], 'name': 'E2'}],\n",
    "         2: [('A', 'B'),        {\"time_stamps\": [[0, 1], [3,5]], 'name': 'E3'}],\n",
    "         3: [('C', 'A', 'B'),   {\"time_stamps\": [[2, 3]], 'name': 'E4'}],\n",
    "         4: [('B', 'C', 'D'),   {\"time_stamps\": [[4, 10]], 'name': 'E5'}]\n",
    "         }\n",
    "\n",
    "#get the edges ignoring the attributes.\n",
    "num_of_edges = len(DynHG)\n",
    "HG_edges = {i: DynHG[i][0] for i in range(len(DynHG))}\n",
    "attributes = {i: DynHG[i][1] for i in range(len(DynHG))}\n",
    "edge_names = {i: DynHG[i][1]['name'] for i in range(len(DynHG))}\n",
    "interval_info = [DynHG[i][1]['time_stamps'] for i in range(len(DynHG))]\n",
    "print(edge_names)\n",
    "\n",
    "#define positions for plotting hypergraph.\n",
    "pos = {'A': (0.0, 0.5),\n",
    "       'B': (0.5, 1.0),\n",
    "       'C': (0.5, 0.0),\n",
    "       'D': (1.0, 0.5)}\n",
    "\n",
    "H = hnx.Hypergraph(HG_edges)\n",
    "print(HG_edges)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "73c5da55",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Draw the hypergraph! For more on using all of the parameters\n",
    "# of the draw function see the Visualization tutorial\n",
    "plt.figure(figsize = (3,3))\n",
    "TextSize =18\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "edges = np.sort([item for sublist in list(H.s_components(edges=True)) for item in sublist])\n",
    "hnx.draw(H, pos, with_color = True, \n",
    "         edges_kwargs = {'edgecolors': np.array(colors)[edges]}, \n",
    "         with_node_labels = True, \n",
    "         with_edge_labels = True,\n",
    "         edge_labels_kwargs = {'fontsize': TextSize},\n",
    "         node_labels_kwargs = {'fontsize': TextSize},\n",
    "         edge_labels = edge_names)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/example_temporal_HG.png', dpi = 600)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "3b5fa336",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 A\n",
      "1 C\n",
      "2 D\n",
      "3 B\n"
     ]
    }
   ],
   "source": [
    "nodes = []\n",
    "H_full = H\n",
    "for i, node in enumerate(H_full.nodes()):\n",
    "    nodes.append([i, node])\n",
    "    print(i, node)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "45fc9aed",
   "metadata": {},
   "source": [
    "### Dual"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f01d0016",
   "metadata": {},
   "outputs": [],
   "source": [
    "HG_dual = H_full.dual()\n",
    "np.random.seed(40)\n",
    "plt.figure(figsize = (3,3))\n",
    "hnx.draw(HG_dual, node_labels = edge_names)\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/example_temporal_HG_dual.png', dpi = 600)\n",
    "plt.show()\n",
    "\n",
    "nodes_dual = []\n",
    "for i, node in enumerate(HG_dual.nodes()):\n",
    "    dual_node_name = edge_names[int(str(node))]\n",
    "    nodes_dual.append(dual_node_name)\n",
    "    "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "641d4258",
   "metadata": {},
   "source": [
    "### Linegraph of THG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fce02ea2",
   "metadata": {},
   "outputs": [],
   "source": [
    "import hypernetx.algorithms.hypergraph_modularity as hmod\n",
    "import networkx as nx\n",
    "import igraph as ig\n",
    "LG = hmod.two_section(HG_dual)\n",
    "LG = LG.to_networkx()\n",
    "\n",
    "\n",
    "node_names = {key: DynHG[key][1]['name'] for key in DynHG}\n",
    "np.random.seed(41)\n",
    "plt.figure(figsize = (5,5))\n",
    "nx.draw(LG, with_labels = True, labels=node_names, node_size = 3500, \n",
    "        font_size = 14, node_color = 'lightblue', width = 2)\n",
    "plt.xlim(-1.2,1.2)\n",
    "plt.ylim(-1.2,1.2)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9c81893f",
   "metadata": {},
   "source": [
    "# Get hypergraphs at each window"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "629c0233",
   "metadata": {},
   "outputs": [],
   "source": [
    "edge_times = HGZZ.get_edges_times(DynHG)\n",
    "print(edge_times)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "09d2fcc8",
   "metadata": {},
   "source": [
    "Get times of interest"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "529a99e2",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "\n",
    "all_times = [item for sublist in edge_times for item in sublist]\n",
    "all_times = [item for sublist in all_times for item in sublist]\n",
    "ts = np.sort(np.unique(all_times))\n",
    "ts_range = ts[-1] - ts[0]\n",
    "ts = np.append(ts, ts[-1]+0.05*ts_range) #add one more time at end equivalent to infinite time.\n",
    "\n",
    "\n",
    "#ts_shift = np.append(ts[1:], 0) - ts\n",
    "#windows = np.array([ts, ts+ts_shift]).T\n",
    "window_width = 2\n",
    "ts_xticks = np.arange(min(ts), max(ts), 1)\n",
    "ts = np.arange(min(ts), max(ts), window_width)\n",
    "ts = ts[:-1]\n",
    "print(ts)\n",
    "print(ts_xticks)\n",
    "shift = 2\n",
    "windows = np.array([ts, ts+shift]).T\n",
    "unions = True\n",
    "if unions == True:\n",
    "    windows_all = []\n",
    "    for i, window in enumerate(windows):\n",
    "        windows_all.append(list(window))\n",
    "        if i < len(windows)-1:\n",
    "            windows_all.append(list([window[0], windows[i+1][1]]))\n",
    "windows = list(windows_all)\n",
    "print('windows:')\n",
    "print(windows)\n",
    "# or get HGs based on defined windows\n",
    "HGs = HGZZ.get_HGs_at_windows(edge_times, windows, HG_edges, toplex = False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "93338b05",
   "metadata": {},
   "outputs": [],
   "source": [
    "TextSize = 18\n",
    "LW = 3\n",
    "plt.figure(figsize=(15,3.5))\n",
    "x_positions = 1*len(HGs) + 1\n",
    "ts_range = max(ts) - min(ts)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "\n",
    "infinity_ratio = 1.2\n",
    "for i in range(len(edge_times)):\n",
    "    edge_num = i\n",
    "    time_ranges = edge_times[i]\n",
    "    for j, t in enumerate(time_ranges):\n",
    "        print(time_ranges[j])\n",
    "        plt.plot([time_ranges[j][0], time_ranges[j][1]], [edge_num, edge_num], \n",
    "                 color = colors[i], linewidth = LW)\n",
    "        plt.plot([time_ranges[j][0], time_ranges[j][1]], [edge_num, edge_num], 'ko')\n",
    "        \n",
    "plt.grid()\n",
    "plt.xlabel('Time', fontsize = TextSize)\n",
    "plt.ylabel('Edge', fontsize = TextSize)\n",
    "ts_pos = list(ts_xticks)\n",
    "ts_pos.append(ts_xticks[-1] + window_width)\n",
    "ts_pos = np.array(ts_pos)\n",
    "ts_labels = (ts_pos.astype(int)).astype(str)\n",
    "plt.xticks(ts_pos, ts_labels, fontsize = TextSize, rotation=0)\n",
    "y_labels = [edge_names[i] for i in range(len(edge_names))]\n",
    "plt.yticks(np.arange(len(edge_names)), y_labels, fontsize = TextSize)\n",
    "plt.xlim(min(windows[0])-0.05*ts_range, max(windows[-1])+0.05*ts_range)\n",
    "plt.ylim(-0.5, num_of_edges-0.5)\n",
    "\n",
    "plt.subplots_adjust(wspace= 0.5)\n",
    "#plt.subplots_adjust(hspace= 0.3)\n",
    "plt.savefig('figures/HG_intervals_minimal_example.png', dpi = 500, bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ac2529a7",
   "metadata": {},
   "outputs": [],
   "source": [
    "def check_if_in(point, interval):\n",
    "    if point >= interval[0] and point <= interval[1]:\n",
    "        return True\n",
    "    else:\n",
    "        return False\n",
    "    \n",
    "t_crit_points = np.arange(min(windows[0]), max(windows[-1])+1, 1)\n",
    "trace = []\n",
    "for t_crit_point in t_crit_points:\n",
    "    count = 0\n",
    "    for i, intervals in enumerate(interval_info):\n",
    "        for interval in intervals:\n",
    "            if check_if_in(t_crit_point, interval) == True:\n",
    "                count += 1\n",
    "    trace.append(count)\n",
    "print(trace)\n",
    "\n",
    "    \n",
    "\n",
    "plt.figure(figsize=(8, 2.0))\n",
    "plt.plot(t_crit_points, trace, 'ko')\n",
    "plt.plot(t_crit_points, trace, 'k')\n",
    "plt.xlabel('Time', fontsize = TextSize)\n",
    "plt.ylabel('Trace', fontsize = TextSize)\n",
    "plt.xticks(ts_pos, ts_labels, fontsize = TextSize, rotation=0)\n",
    "plt.yticks([0, 1, 2, 3], [0, 1, 2, 3], fontsize = TextSize, rotation=0)\n",
    "plt.ylim(0, 3.5)\n",
    "plt.xlim(-0.3, 10.3)\n",
    "plt.grid()\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/minimal_example_trace.png', dpi = 400)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b3a4f9cd",
   "metadata": {},
   "outputs": [],
   "source": [
    "TextSize = 18\n",
    "LW = 3\n",
    "plt.figure(figsize=(8,4))\n",
    "gs = gridspec.GridSpec(2, 1)\n",
    "\n",
    "x_positions = 1*len(HGs) + 1\n",
    "ts_range = max(ts) - min(ts)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "\n",
    "\n",
    "\n",
    "ax = plt.subplot(gs[0, 0]) \n",
    "infinity_ratio = 1.2\n",
    "for i in range(len(edge_times)):\n",
    "    edge_num = i\n",
    "    time_ranges = edge_times[i]\n",
    "    for j, t in enumerate(time_ranges):\n",
    "        print(time_ranges[j])\n",
    "        plt.plot([time_ranges[j][0], time_ranges[j][1]], [edge_num, edge_num], \n",
    "                 color = colors[i], linewidth = LW)\n",
    "        plt.plot([time_ranges[j][0], time_ranges[j][1]], [edge_num, edge_num], 'ko')\n",
    "plt.grid()\n",
    "plt.ylabel('Edge', fontsize = TextSize)\n",
    "ts_pos = list(ts_xticks)\n",
    "ts_pos.append(ts_xticks[-1] + window_width)\n",
    "ts_pos = np.array(ts_pos)\n",
    "ts_labels = (ts_pos.astype(int)).astype(str)\n",
    "plt.xticks(ts_pos, ['']*len(ts_pos), fontsize = TextSize, rotation=0)\n",
    "y_labels = [edge_names[i] for i in range(len(edge_names))]\n",
    "plt.yticks(np.arange(len(edge_names)), y_labels, fontsize = TextSize)\n",
    "plt.xlim(-0.3, 10.3)\n",
    "plt.ylim(-0.5, num_of_edges-0.5)\n",
    "\n",
    "\n",
    "ax = plt.subplot(gs[1, 0]) \n",
    "plt.plot(t_crit_points, trace, 'ko')\n",
    "plt.plot(t_crit_points, trace, 'k')\n",
    "plt.xlabel('Time', fontsize = TextSize)\n",
    "plt.ylabel('Trace', fontsize = TextSize)\n",
    "plt.xticks(ts_pos, ts_labels, fontsize = TextSize, rotation=0)\n",
    "plt.yticks([0, 1, 2, 3], [0, 1, 2, 3], fontsize = TextSize, rotation=0)\n",
    "plt.ylim(0, 3.5)\n",
    "plt.xlim(-0.3, 10.3)\n",
    "plt.grid()\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.subplots_adjust(wspace= 0.5)\n",
    "#plt.subplots_adjust(hspace= 0.3)\n",
    "plt.savefig('figures/HG_intervals_and_trace_minimal_example.png', dpi = 500, bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e0ef7fef",
   "metadata": {},
   "outputs": [],
   "source": [
    "TextSize = 18\n",
    "plt.figure(figsize=(int(1.5*len(HGs)),4))\n",
    "x_positions = 1*len(HGs) + 1\n",
    "gs = gridspec.GridSpec(2, x_positions)\n",
    "ts_range = max(ts) - min(ts)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "for i in range(len(HGs)):\n",
    "    H_i = HGs[i]\n",
    "    edges = []\n",
    "    if len(H_i) > 0:\n",
    "        edges = np.sort([item for sublist in list(H_i.s_components(edges=True)) for item in sublist])\n",
    "        \n",
    "    y_pos = 1\n",
    "    if i%2 == 1: y_pos = 0\n",
    "    x_pos = i\n",
    "    \n",
    "    ax = plt.subplot(gs[y_pos, x_pos]) #plot time series\n",
    "    x = i/2\n",
    "    if i%2 == 0: x = int(x)\n",
    "    plt.title('$W_{'+str(x)+'}$: ['+str(int(windows[i][0]))+'-'+str(int(windows[i][1]))+']', \n",
    "              fontsize = TextSize, y = 0.82)\n",
    "    \n",
    "    hnx.draw(H_i, pos, with_color = True, \n",
    "             edges_kwargs = {'edgecolors': np.array(colors)[edges]}, \n",
    "             with_node_labels = False, \n",
    "             with_edge_labels = False)\n",
    "    if i == 1:\n",
    "        plt.xlim(-0.15, 1.1)\n",
    "        plt.ylim(-0.3, 1.5)\n",
    "    else:\n",
    "        plt.xlim(-0.15, 1.1)\n",
    "        plt.ylim(-0.15, 1.3)\n",
    "    \n",
    "    if y_pos == 1:\n",
    "        if x_pos != 0:\n",
    "            ax.arrow(x = 0.25, y = 1.95, dx = -0.3, dy = 0.3, clip_on = False, width = 0.03)\n",
    "        if x_pos != len(HGs)-1:\n",
    "            ax.arrow(x = 0.75, y = 1.95, dx = 0.3, dy = 0.3, clip_on = False, width = 0.03)\n",
    "\n",
    "plt.subplots_adjust(wspace= -0.15)\n",
    "#plt.subplots_adjust(hspace= 0.3)\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/THG_snapshots_minimal_example.png', dpi = 400)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7b31b4d2",
   "metadata": {},
   "outputs": [],
   "source": [
    "TextSize = 18\n",
    "plt.figure(figsize=(int(1.5*len(HGs)),4))\n",
    "x_positions = 1*len(HGs) \n",
    "gs = gridspec.GridSpec(2, x_positions)\n",
    "ts_range = max(ts) - min(ts)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "for i in range(len(HGs)):\n",
    "    H_i = HGs[i]\n",
    "    edges = []\n",
    "    if len(H_i) > 0:\n",
    "        edges = np.sort([item for sublist in list(H_i.s_components(edges=True)) for item in sublist])\n",
    "        \n",
    "    y_pos = 1\n",
    "    if i%2 == 1: y_pos = 0\n",
    "    x_pos = i\n",
    "    \n",
    "    ax = plt.subplot(gs[y_pos, x_pos]) #plot time series\n",
    "    x = int(i/2)\n",
    "    if i%2 == 0: \n",
    "        title = ' $K_{'+str(x)+'}$'\n",
    "    else:\n",
    "        x = x+1\n",
    "        title = '$K_{'+str(x-1)+','+str(x)+'}$'\n",
    "    plt.title(title,fontsize = TextSize+3)\n",
    "    \n",
    "    \n",
    "    hnx.draw(H_i, pos, with_color = True, \n",
    "             edges_kwargs = {'edgecolors': np.array(colors)[edges]}, \n",
    "             with_node_labels = False, \n",
    "             with_edge_labels = False)\n",
    "\n",
    "    plt.xlim(-0.1, 1.1)\n",
    "    plt.ylim(-0.1, 1.1)\n",
    "    \n",
    "    ax = plt.subplot(gs[y_pos-1, x_pos]) #plot time series\n",
    "    if y_pos == 1:\n",
    "        y_base = -0.5\n",
    "        if x_pos != 0:\n",
    "            ax.arrow(x = 0.25, y = y_base, \n",
    "                     dx = -0.3, dy = 0.3, clip_on = False, width = 0.03)\n",
    "        if x_pos != len(HGs)-1:\n",
    "            ax.arrow(x = 0.75, y = y_base, \n",
    "                     dx = 0.3, dy = 0.3, clip_on = False, width = 0.03)\n",
    "    plt.axis('off')\n",
    "    plt.xlim(-0.1, 1.1)\n",
    "    plt.ylim(-0.1, 1.1)\n",
    "    \n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/H_THG_snapshots_minimal_example.png', dpi = 400)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ef018047",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "854ad9df",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1, 7]\n",
      "[0, 0]\n",
      "[7, 8]\n",
      "[0, 1]\n",
      "[3, 5]\n",
      "[2, 3]\n",
      "[4, 10]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 11 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "TextSize = 18\n",
    "plt.figure(figsize=(int(1.2*len(HGs)),6))\n",
    "delta_pos = 1\n",
    "x_positions = 1*len(HGs) + 1 + delta_pos\n",
    "gs = gridspec.GridSpec(4, x_positions)\n",
    "ts_range = max(ts) - min(ts)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "ax = plt.subplot(gs[0, 1]) #plot time series\n",
    "plt.axis('off')\n",
    "\n",
    "for i in range(len(HGs)):\n",
    "    H_i = HGs[i]\n",
    "    edges = []\n",
    "    if len(H_i) > 0:\n",
    "        edges = np.sort([item for sublist in list(H_i.s_components(edges=True)) for item in sublist])\n",
    "\n",
    "    y_pos = 1\n",
    "    if i%2 == 1: y_pos = 0\n",
    "    x_pos = i\n",
    "\n",
    "    ax = plt.subplot(gs[y_pos, x_pos+delta_pos]) #plot time series\n",
    "    x = i/2\n",
    "    if i%2 == 0: x = int(x)\n",
    "    plt.title('$W_{'+str(x)+'}$: '+str(int(windows[i][0]))+'-'+str(int(windows[i][1])), \n",
    "              fontsize = TextSize, y = 0.82)\n",
    "\n",
    "    hnx.draw(H_i, pos, with_color = True, \n",
    "             edges_kwargs = {'edgecolors': np.array(colors)[edges]}, \n",
    "             with_node_labels = False, \n",
    "             with_edge_labels = False)\n",
    "    if i == 1:\n",
    "        plt.xlim(-0.15, 1.1)\n",
    "        plt.ylim(-0.15, 1.3)\n",
    "    else:\n",
    "        plt.xlim(-0.15, 1.1)\n",
    "        plt.ylim(-0.15, 1.3)\n",
    "\n",
    "    if y_pos == 1:\n",
    "        if x_pos != 0:\n",
    "            ax.arrow(x = 0.25, y = 1.95, dx = -0.2, dy = 0.2, clip_on = False, width = 0.03)\n",
    "        if x_pos != len(HGs)-1:\n",
    "            ax.arrow(x = 0.75, y = 1.95, dx = 0.2, dy = 0.2, clip_on = False, width = 0.03)\n",
    "\n",
    "\n",
    "TextSize = 18\n",
    "LW = 3\n",
    "ax = plt.subplot(gs[2:4, 0:x_positions]) #plot time series\n",
    "x_positions = 1*len(HGs) + 1\n",
    "ts_range = max(ts) - min(ts)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "\n",
    "infinity_ratio = 1.2\n",
    "for i in range(len(edge_times)):\n",
    "    edge_num = i\n",
    "    time_ranges = edge_times[i]\n",
    "    for j, t in enumerate(time_ranges):\n",
    "        print(time_ranges[j])\n",
    "        plt.plot([time_ranges[j][0], time_ranges[j][1]], [edge_num, edge_num], \n",
    "                 color = colors[i], linewidth = LW)\n",
    "        plt.plot([time_ranges[j][0], time_ranges[j][1]], [edge_num, edge_num], 'ko')\n",
    "plt.grid()\n",
    "plt.xlabel('Time', fontsize = TextSize)\n",
    "plt.ylabel('Edge', fontsize = TextSize)\n",
    "plt.xticks(ts_pos, ts_labels, fontsize = TextSize, rotation=0)\n",
    "y_labels = [edge_names[i] for i in range(len(edge_names))]\n",
    "plt.yticks(np.arange(len(edge_names)), y_labels, fontsize = TextSize)\n",
    "plt.xlim(min(windows[0])-0.05*ts_range, max(windows[-1])+0.05*ts_range)\n",
    "\n",
    "plt.ylim(-0.5, num_of_edges-0.5)\n",
    "\n",
    "plt.subplots_adjust(wspace= -0.15)\n",
    "plt.subplots_adjust(hspace= -0.10)\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/THG_snapshots_with_intervals.png', dpi = 400)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "378cbd80",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[4.0, 6.0]\n",
      "[Entity(0,['A', 'C'],{'weight': 1.0}), Entity(2,['A', 'B'],{'weight': 1.0}), Entity(4,['D', 'B', 'C'],{'weight': 1.0})]\n",
      "{0: 'E1', 1: 'E2', 2: 'E3', 3: 'E4', 4: 'E5'}\n",
      "[1, 7]\n",
      "[0, 0]\n",
      "[7, 8]\n",
      "[0, 1]\n",
      "[3, 5]\n",
      "[2, 3]\n",
      "[4, 10]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/yv/3wvbvz090f9dmdt4jkh6ljcw0000gn/T/ipykernel_52910/364026706.py:62: UserWarning: Tight layout not applied. tight_layout cannot make axes width small enough to accommodate all axes decorations\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "TextSize = 18\n",
    "plt.figure(figsize=(int(1.2*len(HGs)),6))\n",
    "delta_pos = 20\n",
    "x_positions = 1*len(HGs) + 1 + delta_pos\n",
    "gs = gridspec.GridSpec(6, x_positions)\n",
    "ts_range = max(ts) - min(ts)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "ax = plt.subplot(gs[0, 1]) #plot time series\n",
    "plt.axis('off')\n",
    "\n",
    "i = 4\n",
    "H_i = HGs[i]\n",
    "edges = []\n",
    "if len(H_i) > 0:\n",
    "    edges = np.sort([item for sublist in list(H_i.s_components(edges=True)) for item in sublist])\n",
    "x_pos = i\n",
    "print(windows[i])\n",
    "edge_names = {key: DynHG[key][1]['name'] for key in DynHG}\n",
    "print(list(H_i.edges()))\n",
    "print(edge_names)\n",
    "ax = plt.subplot(gs[0:4, x_pos+9: x_pos+20]) #plot time series\n",
    "hnx.draw(H_i, pos, with_color = True, \n",
    "         edges_kwargs = {'edgecolors': np.array(colors)[edges]}, \n",
    "         with_node_labels = True, \n",
    "         with_edge_labels = True,\n",
    "         edge_labels_kwargs = {'fontsize': TextSize},\n",
    "         node_labels_kwargs = {'fontsize': TextSize},\n",
    "         edge_labels = edge_names)\n",
    "\n",
    "    \n",
    "\n",
    "TextSize = 18\n",
    "LW = 3\n",
    "ax = plt.subplot(gs[4:6, 3:x_positions]) #plot time series\n",
    "plt.fill_between(windows[i], [-0.5, -0.5], [len(H.edges)+1.5, len(H.edges)+1.5], \n",
    "                alpha = 0.1, color = 'red')\n",
    "x_positions = 1*len(HGs) + 1\n",
    "ts_range = max(ts) - min(ts)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "\n",
    "infinity_ratio = 1.2\n",
    "for i in range(len(edge_times)):\n",
    "    edge_num = i\n",
    "    time_ranges = edge_times[i]\n",
    "    for j, t in enumerate(time_ranges):\n",
    "        print(time_ranges[j])\n",
    "        plt.plot([time_ranges[j][0], time_ranges[j][1]], [edge_num, edge_num], \n",
    "                 color = colors[i], linewidth = LW)\n",
    "        plt.plot([time_ranges[j][0], time_ranges[j][1]], [edge_num, edge_num], 'ko')\n",
    "plt.grid()\n",
    "plt.xlabel('Time', fontsize = TextSize)\n",
    "plt.ylabel('Edge', fontsize = TextSize)\n",
    "plt.xticks(ts_pos, ts_labels, fontsize = TextSize, rotation=0)\n",
    "y_labels = [edge_names[i] for i in range(len(edge_names))]\n",
    "plt.yticks(np.arange(len(edge_names)), y_labels, fontsize = TextSize)\n",
    "plt.xlim(min(windows[0])-0.05*ts_range, max(windows[-1])+0.05*ts_range)\n",
    "plt.ylim(-0.5, num_of_edges-0.5)\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/THG_window_snapshot_with_intervals.png', dpi = 400)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "af12c17f",
   "metadata": {},
   "source": [
    "# Forming ABS from HGs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "82059a68",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{0: 'A', 1: 'B', 2: 'C', 3: 'D'}\n"
     ]
    }
   ],
   "source": [
    "MD = 3\n",
    "S, S_dict = HGZZ.ASC_from_HG(H, max_dim = MD)\n",
    "print(S_dict[0])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "57ea2bd5",
   "metadata": {},
   "source": [
    "# Run zigzag filtration on simplicial complex with time indices\n",
    "\n",
    "First need to get list of time indices for where simplices appear and disappear.\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "7608658c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0]\n",
      "\n",
      "[[0.0, 2.0], [0.0, 4.0], [2.0, 4.0], [2.0, 6.0], [4.0, 6.0], [4.0, 8.0], [6.0, 8.0], [6.0, 10.0], [8.0, 10.0]]\n",
      "\n",
      "[0, 1, 2] ----- [0.0, 2.0]\n",
      "[0] ----- [0.0, 4.0]\n",
      "[1] ----- [0.0]\n",
      "[2] ----- [0.0]\n",
      "[0, 1] ----- [0.0, 3.0]\n",
      "[0, 2] ----- [0.0, 4.0]\n",
      "[1, 2] ----- [0.0]\n",
      "[1, 2, 3] ----- [0.5]\n",
      "[3] ----- [0.0]\n",
      "[1, 3] ----- [0.5]\n",
      "[2, 3] ----- [0.5]\n"
     ]
    }
   ],
   "source": [
    "ts_all = []\n",
    "for i, window in enumerate(windows):\n",
    "    #ts_all.append(np.mean(window))\n",
    "    ts_all.append(i/2)\n",
    "print(ts_all)\n",
    "print('')\n",
    "\n",
    "T = HGZZ.get_simplex_times(HGs, S, S_dict, np.array(ts_all), max_dim = MD)\n",
    "\n",
    "print(windows)\n",
    "print('')\n",
    "for i in range(len(S)):\n",
    "    print(S[i], '-----', T[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "2b638991",
   "metadata": {},
   "outputs": [],
   "source": [
    "f = dio.Filtration(S)\n",
    "zz, dgms, cells = dio.zigzag_homology_persistence(f, T)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "da37ff61",
   "metadata": {},
   "outputs": [],
   "source": [
    "draw_zigzag_module = True\n",
    "if draw_zigzag_module == True:\n",
    "    Ss = []\n",
    "    S_dicts = []\n",
    "    for HG_i in HGs:\n",
    "        S_i, S_dict_i = HGZZ.ASC_from_HG(HG_i, max_dim = MD)\n",
    "        Ss.append(S_i)\n",
    "        S_dicts.append(S_dict_i)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "2ec3baef",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 1\n",
      "[[1], [0], [2], [3], [0, 2], [0, 3], [2, 3], [0, 2, 3]]\n",
      "1 0\n",
      "[[0], [1], [2], [3], [0, 1], [0, 2], [1, 2], [1, 3], [2, 3], [0, 1, 2], [1, 2, 3]]\n",
      "2 1\n",
      "[[0], [1], [2], [3], [0, 1], [0, 2], [1, 2], [1, 3], [2, 3], [0, 1, 2], [1, 2, 3]]\n",
      "3 0\n",
      "[[0], [1], [2], [3], [0, 1], [0, 2], [1, 2], [1, 3], [2, 3], [0, 1, 2], [1, 2, 3]]\n",
      "4 1\n",
      "[[0], [2], [1], [3], [0, 2], [0, 1], [1, 2], [1, 3], [2, 3], [1, 2, 3]]\n",
      "5 0\n",
      "[[0], [2], [1], [3], [0, 2], [0, 1], [1, 2], [1, 3], [2, 3], [1, 2, 3]]\n",
      "6 1\n",
      "[[0], [2], [1], [3], [0, 2], [1, 2], [1, 3], [2, 3], [1, 2, 3]]\n",
      "7 0\n",
      "[[0], [2], [1], [3], [0, 2], [1, 2], [1, 3], [2, 3], [1, 2, 3]]\n",
      "8 1\n",
      "[[0], [1], [2], [0, 1], [0, 2], [1, 2], [0, 1, 2]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x288 with 18 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "TextSize = 18\n",
    "plt.figure(figsize=(int(1.4*len(HGs)),4))\n",
    "x_positions = 1*len(HGs)\n",
    "gs = gridspec.GridSpec(2, x_positions)\n",
    "for i, S_i in enumerate(Ss):\n",
    "    y_pos = 1\n",
    "    if i%2 == 1: y_pos = 0\n",
    "    x_pos = i\n",
    "    \n",
    "    print(x_pos, y_pos)\n",
    "    ax = plt.subplot(gs[y_pos, x_pos]) #plot time series\n",
    "    \n",
    "    S_i.sort(key=len)\n",
    "    S_dict_i = S_dicts[i]\n",
    "    print(S_i)\n",
    "    for s in S_i:\n",
    "        if len(s) == 1: #draw point\n",
    "            node = S_dict_i[0][s[0]]\n",
    "            point = pos[node]\n",
    "            plt.plot(point[0], point[1], 'ko')\n",
    "        if len(s) == 2: #draw line\n",
    "            edge = tuple(s)\n",
    "            line = []\n",
    "            for s_i in edge:\n",
    "                line.append(pos[S_dict_i[0][s_i]])\n",
    "            line = np.array(line).T\n",
    "            plt.plot(line[0], line[1], 'k')\n",
    "            #plt.plot(point[0], point[1], 'ko')\n",
    "        if len(s) == 3: #draw face\n",
    "            face = tuple(s)\n",
    "            tri = []\n",
    "            for s_i in face:\n",
    "                tri.append(pos[S_dict_i[0][s_i]])\n",
    "            tri = np.array(tri).T\n",
    "            plt.fill(tri[0], tri[1], color = 'r', alpha = 0.3)\n",
    "    plt.axis('off')\n",
    "    x = int(i/2)\n",
    "    if i%2 == 0: \n",
    "        title = ' $K_{'+str(x)+'}$'\n",
    "    else:\n",
    "        x = x+1\n",
    "        title = '$K_{'+str(x-1)+','+str(x)+'}$'\n",
    "    plt.title(title,fontsize = TextSize+7, y = 0.9)\n",
    "    plt.xlim(-0.06, 1.06)\n",
    "    plt.ylim(-0.1, 1.2)\n",
    "    \n",
    "    ax = plt.subplot(gs[y_pos-1, x_pos]) #plot time series\n",
    "    if y_pos == 1:\n",
    "        y_base = -0.5\n",
    "        if x_pos != 0:\n",
    "            ax.arrow(x = 0.25, y = y_base, \n",
    "                     dx = -0.3, dy = 0.3, clip_on = False, width = 0.03)\n",
    "        if x_pos != len(HGs)-1:\n",
    "            ax.arrow(x = 0.75, y = y_base, \n",
    "                     dx = 0.3, dy = 0.3, clip_on = False, width = 0.03)\n",
    "    plt.axis('off')\n",
    "    plt.xlim(-0.1, 1.1)\n",
    "    plt.ylim(-0.1, 1.1)\n",
    "    \n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/K_THG_snapshots_minimal_example.png', dpi = 400)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "53cfea1f",
   "metadata": {},
   "source": [
    "# Plot resulting ZZ persistence"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "0ff88e8e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Dimension: 0\n",
      "(0,0.5)\n",
      "(0,inf)\n",
      "Dimension: 1\n",
      "(2,3)\n"
     ]
    }
   ],
   "source": [
    "for i,dgm in enumerate(dgms):\n",
    "    print(\"Dimension:\", i)\n",
    "    for j, p in enumerate(dgm):\n",
    "        print(p)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "918009cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "def plot_barcode(dgms, x_locs, x_vals, fontsize = 18, dimensions = [0,1], save = None):\n",
    "    ts_xticks = np.copy(x_locs)\n",
    "    max_val = np.max(np.array(x_locs).astype(float))\n",
    "    plt.figure(figsize=(5.5, 3.4))\n",
    "    gs = gridspec.GridSpec(len(dimensions), 1)\n",
    "    for i,dgm in enumerate(dgms):\n",
    "        ax = plt.subplot(gs[i, 0]) #plot time series\n",
    "        label = r\"$D_\" + str(i) +\"$\"\n",
    "        plt.ylabel(label, fontsize = fontsize)\n",
    "        line_styles = ['g', 'b', 'r', 'c']\n",
    "        for j, p in enumerate(dgm):\n",
    "            #this is really stupid but the dionysus point p is not a subsctiptable object.\n",
    "            pair = (str(p)[1:-1]).split(\",\")\n",
    "            pair = [float(pair[0]), float(pair[1])]\n",
    "            if pair[1] == np.inf: pair[1] = max_val\n",
    "            plt.plot(pair, [j, j], line_styles[i])\n",
    "            print(pair)\n",
    "        plt.yticks([])\n",
    "        if i == len(dimensions)-1:\n",
    "            plt.xticks(x_locs, x_vals, fontsize = fontsize, rotation=0)\n",
    "            #plt.xticks(ts_pos, ts_labels, fontsize = TextSize, rotation=0)\n",
    "        else:\n",
    "            plt.xticks(x_locs, ['']*len(x_locs), fontsize = fontsize, rotation=0)\n",
    "            #plt.xticks(ts_pos, labels = ['']*len(ts_pos), fontsize = TextSize, rotation=0)\n",
    "        ts_range = max(np.array(x_locs).astype(float)) - min(np.array(x_locs).astype(float))\n",
    "        r = 0.039\n",
    "        plt.xlim(min(np.array(ts).astype(float))-r*ts_range, \n",
    "                 max_val+r*ts_range)\n",
    "        plt.grid()\n",
    "        plt.ylim(-0.5, j+0.5)\n",
    "        plt.plot([max_val, max_val], [-10,10], 'r--')\n",
    "        \n",
    "        #plt.plot([max_val, max_val], [-1,j+1], 'r:')\n",
    "\n",
    "    plt.xlabel('Index', fontsize = fontsize)\n",
    "    plt.subplots_adjust(hspace= 0.1)\n",
    "    plt.tight_layout()\n",
    "    if save != None:\n",
    "        plt.savefig(save, dpi = 400)\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "27ba107d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['0', '0,1', '1', '1,2', '2', '2,3', '3', '3,4', '4', '$\\\\infty$']\n",
      "[0.0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5]\n",
      "[0.0, 0.5]\n",
      "[0.0, 4.5]\n",
      "[2.0, 3.0]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 396x244.8 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x_labels = []\n",
    "x_locations = []\n",
    "for t in ts_all:\n",
    "    if t%1 == 0:\n",
    "        x_locations.append(t)\n",
    "        x_labels.append(str(int(t)))\n",
    "    else:\n",
    "        x_locations.append(t)\n",
    "        x_labels.append(str(int(t)) + ',' + str(int(t+1)))\n",
    "x_locations.append(t+0.5)\n",
    "x_labels.append(r'$\\infty$')\n",
    "print(x_labels)\n",
    "print(x_locations)\n",
    "\n",
    "\n",
    "plot_barcode(dgms, x_locations, x_labels, fontsize = TextSize + 4, \n",
    "             save = 'figures/bar_code_example_minimal.png')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dc42597b",
   "metadata": {},
   "source": [
    "# Make GIF"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "0316f9e6",
   "metadata": {},
   "outputs": [],
   "source": [
    "make_gif = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "a1f66fa6",
   "metadata": {},
   "outputs": [],
   "source": [
    "if make_gif == True:\n",
    "\n",
    "    for frame in range(len(windows)):\n",
    "\n",
    "        TextSize = 18\n",
    "        plt.figure(figsize=(int(1.2*len(HGs)),8))\n",
    "        delta_pos = 1\n",
    "        x_positions = 1*len(HGs) + 1 + delta_pos\n",
    "        gs = gridspec.GridSpec(4, x_positions)\n",
    "        ts_range = max(ts) - min(ts)\n",
    "        import random\n",
    "        colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "        ax = plt.subplot(gs[0, 1]) #plot time series\n",
    "        plt.axis('off')\n",
    "\n",
    "        for i in range(frame+1):\n",
    "            H_i = HGs[i]\n",
    "            edges = []\n",
    "            if len(H_i) > 0:\n",
    "                edges = np.sort([item for sublist in list(H_i.s_components(edges=True)) for item in sublist])\n",
    "\n",
    "            y_pos = 1\n",
    "            if i%2 == 1: y_pos = 0\n",
    "            x_pos = i\n",
    "\n",
    "            ax = plt.subplot(gs[y_pos, x_pos+delta_pos]) #plot time series\n",
    "            x = i/2\n",
    "            if i%2 == 0: x = int(x)\n",
    "            plt.title('$W_{'+str(x)+'}$: '+str(int(windows[i][0]))+'-'+str(int(windows[i][1])), \n",
    "                      fontsize = TextSize, y = 0.82)\n",
    "\n",
    "            hnx.draw(H_i, pos, with_color = True, \n",
    "                     edges_kwargs = {'edgecolors': np.array(colors)[edges]}, \n",
    "                     with_node_labels = False, \n",
    "                     with_edge_labels = False)\n",
    "            if i == 1:\n",
    "                plt.xlim(-0.15, 1.1)\n",
    "                plt.ylim(-0.55, 1.65)\n",
    "            else:\n",
    "                plt.xlim(-0.15, 1.1)\n",
    "                plt.ylim(-0.15, 1.3)\n",
    "\n",
    "            if y_pos == 1:\n",
    "                if x_pos != 0:\n",
    "                    ax.arrow(x = 0.25, y = 1.95, dx = -0.2, dy = 0.2, clip_on = False, width = 0.03)\n",
    "                if x_pos != len(HGs)-1:\n",
    "                    ax.arrow(x = 0.75, y = 1.95, dx = 0.2, dy = 0.2, clip_on = False, width = 0.03)\n",
    "\n",
    "\n",
    "        TextSize = 18\n",
    "        LW = 3\n",
    "        ax = plt.subplot(gs[2:3, 0:x_positions]) #plot time series\n",
    "        x_positions = 1*len(HGs) + 1\n",
    "        ts_range = max(ts) - min(ts)\n",
    "        import random\n",
    "        colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "\n",
    "        infinity_ratio = 1.2\n",
    "        for i in range(len(edge_times)):\n",
    "            edge_num = i\n",
    "            time_ranges = edge_times[i]\n",
    "            for j, t in enumerate(time_ranges):\n",
    "                if j%2 == 0:\n",
    "                    if j+1 == len(time_ranges):\n",
    "                        plt.plot([t, infinity_ratio*ts_range], [edge_num, edge_num], \n",
    "                                 color = colors[i], linewidth = LW)\n",
    "                        plt.plot([t, 1.2*ts_range], [edge_num, edge_num], 'ko')\n",
    "                    else:\n",
    "                        plt.plot([time_ranges[j], time_ranges[j+1]], [edge_num, edge_num], \n",
    "                                 color = colors[i], linewidth = LW)\n",
    "                        plt.plot([time_ranges[j], time_ranges[j+1]], [edge_num, edge_num], 'ko')\n",
    "        plt.grid()\n",
    "        plt.xlabel('Time', fontsize = TextSize)\n",
    "        plt.ylabel('Edge', fontsize = TextSize)\n",
    "        plt.xticks(ts_pos, ts_labels, fontsize = TextSize, rotation=0)\n",
    "        y_labels = [edge_names[i] for i in range(len(edge_names))]\n",
    "        plt.yticks(np.arange(len(edge_names)), y_labels, fontsize = TextSize)\n",
    "        plt.xlim(min(windows[0])-0.05*ts_range, max(windows[-1])+0.05*ts_range)\n",
    "\n",
    "        if frame%2==0:\n",
    "            plt.fill_between(windows[frame], [-0.5, -0.5], [len(edges)+1.5, len(edges)+1.5], \n",
    "                             alpha = 0.1, color = 'red')\n",
    "        else:\n",
    "            plt.fill_between(windows[frame], [-0.5, -0.5], [len(edges)+1.5, len(edges)+1.5], \n",
    "                             alpha = 0.1, color = 'blue')\n",
    "\n",
    "        plt.ylim(-0.5, num_of_edges-0.5)\n",
    "\n",
    "        plt.subplots_adjust(wspace= -0.15)\n",
    "        plt.subplots_adjust(hspace= -0.10)\n",
    "        plt.savefig('frames/frame'+str(frame)+'.png', dpi = 500, bbox_inches=\"tight\")\n",
    "        plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "977e0717",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "if make_gif == True:\n",
    "\n",
    "    for frame in range(len(windows)):\n",
    "\n",
    "        TextSize = 18\n",
    "        plt.figure(figsize=(int(1.2*len(HGs)),8))\n",
    "        delta_pos = 1\n",
    "        x_positions = 1*len(HGs) + 1 + delta_pos\n",
    "        gs = gridspec.GridSpec(4, x_positions)\n",
    "        ts_range = max(ts) - min(ts)\n",
    "        import random\n",
    "        colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "        ax = plt.subplot(gs[0, 1]) #plot time series\n",
    "        plt.axis('off')\n",
    "\n",
    "        for i in range(frame+1):\n",
    "            H_i = HGs[i]\n",
    "            edges = []\n",
    "            if len(H_i) > 0:\n",
    "                edges = np.sort([item for sublist in list(H_i.s_components(edges=True)) for item in sublist])\n",
    "\n",
    "            y_pos = 1\n",
    "            if i%2 == 1: y_pos = 0\n",
    "            x_pos = i\n",
    "\n",
    "            ax = plt.subplot(gs[y_pos, x_pos+delta_pos]) #plot time series\n",
    "            x = i/2\n",
    "            if i%2 == 0: x = int(x)\n",
    "            plt.title('$W_{'+str(x)+'}$: '+str(int(windows[i][0]))+'-'+str(int(windows[i][1])), \n",
    "                      fontsize = TextSize, y = 0.82)\n",
    "\n",
    "            hnx.draw(H_i, pos, with_color = True, \n",
    "                     edges_kwargs = {'edgecolors': np.array(colors)[edges]}, \n",
    "                     with_node_labels = False, \n",
    "                     with_edge_labels = False)\n",
    "            if i == 1:\n",
    "                plt.xlim(-0.15, 1.1)\n",
    "                plt.ylim(-0.55, 1.65)\n",
    "            else:\n",
    "                plt.xlim(-0.15, 1.1)\n",
    "                plt.ylim(-0.15, 1.3)\n",
    "\n",
    "            if y_pos == 1:\n",
    "                if x_pos != 0:\n",
    "                    ax.arrow(x = 0.25, y = 1.95, dx = -0.2, dy = 0.2, clip_on = False, width = 0.03)\n",
    "                if x_pos != len(HGs)-1:\n",
    "                    ax.arrow(x = 0.75, y = 1.95, dx = 0.2, dy = 0.2, clip_on = False, width = 0.03)\n",
    "\n",
    "\n",
    "        TextSize = 18\n",
    "        LW = 3\n",
    "        ax = plt.subplot(gs[2:3, 0:x_positions]) #plot time series\n",
    "        x_positions = 1*len(HGs) + 1\n",
    "        ts_range = max(ts) - min(ts)\n",
    "        import random\n",
    "        colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "\n",
    "        infinity_ratio = 1.2\n",
    "        for i in range(len(edge_times)):\n",
    "            edge_num = i\n",
    "            time_ranges = edge_times[i]\n",
    "            for j, t in enumerate(time_ranges):\n",
    "                if j%2 == 0:\n",
    "                    if j+1 == len(time_ranges):\n",
    "                        plt.plot([t, infinity_ratio*ts_range], [edge_num, edge_num], \n",
    "                                 color = colors[i], linewidth = LW)\n",
    "                        plt.plot([t, 1.2*ts_range], [edge_num, edge_num], 'ko')\n",
    "                    else:\n",
    "                        plt.plot([time_ranges[j], time_ranges[j+1]], [edge_num, edge_num], \n",
    "                                 color = colors[i], linewidth = LW)\n",
    "                        plt.plot([time_ranges[j], time_ranges[j+1]], [edge_num, edge_num], 'ko')\n",
    "        plt.grid()\n",
    "        #plt.xlabel('Time', fontsize = TextSize)\n",
    "        plt.ylabel('Edge', fontsize = TextSize)\n",
    "        plt.xticks(ts_pos, ['']*len(ts_pos), fontsize = TextSize, rotation=0)\n",
    "        y_labels = [edge_names[i] for i in range(len(edge_names))]\n",
    "        plt.yticks(np.arange(len(edge_names)), y_labels, fontsize = TextSize)\n",
    "        plt.xlim(min(windows[0])-0.05*ts_range, max(windows[-1])+0.05*ts_range)\n",
    "        if frame%2==0:\n",
    "            plt.fill_between(windows[frame], [-0.5, -0.5], [5.5, 5.5], \n",
    "                             alpha = 0.1, color = 'red')\n",
    "        else:\n",
    "            plt.fill_between(windows[frame], [-0.5, -0.5], [5.5, 5.5], \n",
    "                             alpha = 0.1, color = 'blue')\n",
    "        plt.ylim(-0.5, num_of_edges-0.5)\n",
    "\n",
    "        plt.subplots_adjust(wspace= -0.15)\n",
    "        plt.subplots_adjust(hspace= -0.10)\n",
    "        plt.savefig('frames/frame'+str(frame)+'.png', dpi = 500, bbox_inches=\"tight\")\n",
    "        plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "df33f40f",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "if make_gif == True:\n",
    "    \n",
    "    import imageio\n",
    "    images = []\n",
    "    for i in range(7):\n",
    "        images.append(imageio.imread('frames/frame'+str(i)+'.png'))\n",
    "    imageio.mimsave('frames/THGZZ_windowing.gif', images, fps = 1)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "00f52f63",
   "metadata": {},
   "source": [
    "# Interval Graph"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "2a4ec007",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[[1, 7]], [[0, 0], [7, 8]], [[0, 1], [3, 5]], [[2, 3]], [[4, 10]]]\n"
     ]
    }
   ],
   "source": [
    "edge_times = HGZZ.get_edges_times(DynHG)\n",
    "print(edge_times)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "d54de760",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[[1, 7], inf]]\n",
      "[[[0, 0], [7, 8]]]\n",
      "[[[0, 1], [3, 5]]]\n",
      "[[[2, 3], inf]]\n",
      "[[[4, 10], inf]]\n"
     ]
    }
   ],
   "source": [
    "def get_intervals(times):\n",
    "    intervals_i = []\n",
    "    for i, time in enumerate(times):\n",
    "        if i%2 == 0:\n",
    "            if i < len(times)-1:\n",
    "                intervals_i.append([time, times[i+1]])\n",
    "            else:\n",
    "                intervals_i.append([time, np.Inf])\n",
    "    return intervals_i\n",
    "\n",
    "intervals = []\n",
    "for times in edge_times:\n",
    "    intervals.append(get_intervals(times))\n",
    "for interval_set in intervals:\n",
    "    print(interval_set)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "458ac644",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_interval_overlap_status(a, b):\n",
    "    # a and b are closed intervals\n",
    "    overlap_status = False\n",
    "    \n",
    "    overlap = max(0, min(a[1], b[1]) - max(a[0], b[0]))\n",
    "    if overlap > 0:\n",
    "        overlap_status = True\n",
    "    if a[1] == b[0] or a[0] == b[1]:\n",
    "        overlap_status = True\n",
    "    if a[0] == a[1]: #if a is point instead of interval\n",
    "        if a[0] >= b[0] and a[1] <= b[1]:\n",
    "            overlap_status = True\n",
    "    if b[0] == b[1]: #if a is point instead of interval\n",
    "        if b[0] >= a[0] and b[1] <= a[1]:\n",
    "            overlap_status = True\n",
    "            \n",
    "    return overlap_status"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "6ae60350",
   "metadata": {},
   "outputs": [
    {
     "ename": "TypeError",
     "evalue": "unsupported operand type(s) for -: 'float' and 'list'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m/var/folders/yv/3wvbvz090f9dmdt4jkh6ljcw0000gn/T/ipykernel_38310/1441147139.py\u001b[0m in \u001b[0;36m<cell line: 2>\u001b[0;34m()\u001b[0m\n\u001b[1;32m      5\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0mI_i\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mintervals_i\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m             \u001b[0;32mfor\u001b[0m \u001b[0mI_j\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mintervals_j\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 7\u001b[0;31m                 \u001b[0moverlap\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mget_interval_overlap_status\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mI_i\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mI_j\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      8\u001b[0m                 \u001b[0;32mif\u001b[0m \u001b[0moverlap\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0;32mTrue\u001b[0m \u001b[0;32mand\u001b[0m \u001b[0mi\u001b[0m \u001b[0;34m!=\u001b[0m \u001b[0mj\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      9\u001b[0m                     \u001b[0medges\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mj\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/var/folders/yv/3wvbvz090f9dmdt4jkh6ljcw0000gn/T/ipykernel_38310/1595315798.py\u001b[0m in \u001b[0;36mget_interval_overlap_status\u001b[0;34m(a, b)\u001b[0m\n\u001b[1;32m      3\u001b[0m     \u001b[0moverlap_status\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;32mFalse\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 5\u001b[0;31m     \u001b[0moverlap\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mmax\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmin\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ma\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mb\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m-\u001b[0m \u001b[0mmax\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ma\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mb\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      6\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0moverlap\u001b[0m \u001b[0;34m>\u001b[0m \u001b[0;36m0\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      7\u001b[0m         \u001b[0moverlap_status\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;32mTrue\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mTypeError\u001b[0m: unsupported operand type(s) for -: 'float' and 'list'"
     ]
    }
   ],
   "source": [
    "edges = []\n",
    "for i, intervals_i in enumerate(intervals):\n",
    "    #print(str(np.round(100*i/N,5)) + '% complete', end = '\\r', flush = True)\n",
    "    for j, intervals_j in enumerate(intervals):\n",
    "        for I_i in intervals_i:\n",
    "            for I_j in intervals_j:\n",
    "                overlap = get_interval_overlap_status(I_i, I_j)\n",
    "                if overlap == True and i != j:\n",
    "                    edges.append([i,j])\n",
    "edges = np.array(edges)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "98e98158",
   "metadata": {},
   "outputs": [],
   "source": [
    "G = nx.Graph()\n",
    "for i, edge in enumerate(edges):\n",
    "    print(str(np.round(100*i/len(edges),5)) + '% complete', end = '\\r', flush = True)\n",
    "    G.add_node(edge[0], label = DynHG[edge[0]][1]['name'], intervals = intervals[edge[0]], color = 'red')\n",
    "    G.add_node(edge[1], label = DynHG[edge[1]][1]['name'], intervals = intervals[edge[1]], color = 'red')\n",
    "    G.add_edge(edge[0], edge[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e7fca388",
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(42)\n",
    "pos = nx.spring_layout(G, k=5, iterations = 500)\n",
    "labeldict = {key: DynHG[key][1]['name'] for key in DynHG}\n",
    "colors_IG = []\n",
    "for n in list(G.nodes()):\n",
    "    colors_IG.append(colors[n])\n",
    "II = [DynHG[i][1]['time_stamps'] for i in range(len(DynHG))]\n",
    "print(II)\n",
    "plt.figure(figsize = (7,4))\n",
    "nx.draw(G, pos = pos, with_labels = False, labels=labeldict, node_size = 4000, \n",
    "        node_color = 'black', width = 0)\n",
    "nx.draw(G, pos = pos, with_labels = True, labels=labeldict, node_size = 3500, \n",
    "        font_size = 14, node_color = colors_IG, width = 5)\n",
    "\n",
    "plt.axis('off')\n",
    "axis = plt.gca()\n",
    "axis.set_xlim([1.2*x for x in axis.get_xlim()])\n",
    "axis.set_ylim([1.2*y for y in axis.get_ylim()])\n",
    "plt.savefig('figures/interval_graph_minimal_example.png', dpi = 300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cbdba713",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "72e71d31",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d1422104",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

